Fixing the Reference Frame for PPMXL Proper Motions Using Extragalactic Sources

We quantify and correct systematic errors in PPMXL proper motions using extragalactic sources from the first two LAMOST data releases and the Veron-Cetty & Veron Catalog of Quasars. Although the majority of the sources are from the Veron catalog, LAMOST makes important contributions in regions that are not well-sampled by previous catalogs, particularly at low Galactic latitudes and in the south Galactic cap. We show that quasars in PPMXL have measureable and significant proper motions, which reflect the systematic zero-point offsets present in the catalog. We confirm the global proper motion shifts seen by Wu, Ma, & Zhou (2011), and additionally find smaller-scale fluctuations of the QSO-derived corrections to an absolute frame. We average the proper motions of 158,106 extragalactic objects in bins of 3x3 degrees and present a table of proper motion corrections.

==> anc/grabowski_pmcorr_table.dat <==
# ramin  ramax  demin demax pmramean pmdemean sigpmra sigpmde npts
0 3 -48 -45 -2.00 -5.78 3.12 1.18  4 
0 3 -45 -42 0.25 7.95 3.29 6.19  2 
0 3 -42 -39 -2.78 8.72 3.19 3.87  5 
0 3 -36 -33 -10.77 -17.30 7.37 6.96  3 
0 3 -33 -30 4.93 -8.63 0.75 0.72  163 
0 3 -30 -27 3.24 -8.59 0.68 0.67  161 
0 3 -27 -24 9.22 -4.38 4.00 3.17  12 
0 3 -24 -21 0.68 0.33 1.29 1.10  4 
0 3 -12 -9 -0.50 -1.76 0.65 0.60  67 
0 3 -9 -6 -0.31 -2.00 1.62 1.03  14 
0 3 -3 0 3.61 -2.53 0.44 0.42  134 
0 3 0 3 -0.57 -4.13 0.38 0.37  152 
0 3 3 6 -1.71 -3.42 0.62 0.55  91 
0 3 6 9 -1.45 -2.17 0.66 0.77  69 
0 3 9 12 -2.55 -2.09 0.55 0.74  41 
0 3 12 15 -1.72 -4.40 0.62 0.80  54 
0 3 15 18 1.31 -4.25 1.11 0.77  35 
0 3 18 21 -1.90 1.26 0.75 1.27  9 
0 3 21 24 1.75 0.85 2.44 1.52  2 
0 3 24 27 -3.36 -2.38 1.04 1.32  33 
0 3 27 30 -1.36 -6.22 2.57 2.73  38 
0 3 33 36 -9.29 -5.93 3.46 2.62  3 
0 3 36 39 1.52 -5.46 2.96 1.29  3 
0 3 39 42 -3.69 -1.09 2.14 1.24  14 
0 3 45 48 -4.57 -0.91 2.55 2.68  6 
0 3 48 51 -19.89 79.05 11.15 64.33  2 
3 6 -48 -45 3.50 -3.00 0.78 1.56  2 
3 6 -45 -42 -5.88 -5.02 6.24 10.78  5 
3 6 -42 -39 2.31 3.32 5.26 4.14  9 
3 6 -39 -36 -0.07 2.50 4.30 2.98  3 
3 6 -36 -33 1.13 2.15 12.50 4.44  4 
3 6 -33 -30 3.06 -8.37 0.77 0.82  190 
3 6 -30 -27 4.43 -9.30 0.55 0.55  222 
3 6 -24 -21 9.10 -9.67 2.24 3.89  3 
3 6 -21 -18 3.35 -0.73 5.15 1.86  4 
3 6 -18 -15 3.93 -9.85 3.29 7.20  4 
3 6 -12 -9 1.11 -2.21 0.63 0.66  73 
3 6 -9 -6 3.95 -1.84 1.77 2.19  11 
3 6 -6 -3 2.00 -4.40 0.35 1.41  2 
3 6 -3 0 2.28 -2.98 0.50 0.49  133 
3 6 0 3 0.51 -3.64 0.48 0.52  129 
3 6 3 6 1.91 -2.02 0.70 0.66  50 
3 6 6 9 -0.58 -3.77 0.36 0.35  225 
3 6 9 12 -1.63 -4.31 0.66 1.12  15 
3 6 12 15 -0.62 -4.92 0.90 0.85  31 
3 6 15 18 -0.61 -5.93 1.35 1.11  41 
3 6 24 27 0.64 -2.42 0.70 0.83  24 
3 6 27 30 5.24 -0.68 1.57 0.91  31 
3 6 33 36 1.70 -3.95 0.42 3.01  2 
3 6 36 39 -0.72 -5.35 1.38 1.25  17 
3 6 39 42 -3.99 -3.81 3.17 1.92  7 
3 6 42 45 9.68 -11.82 3.94 5.06  3 
3 6 45 48 11.93 0.36 8.69 3.90  4 
3 6 48 51 -3.11 1.49 1.76 0.60  3 
6 9 -51 -48 1.75 0.75 1.80 2.72  2 
6 9 -45 -42 -5.34 9.55 2.59 1.81  19 
6 9 -42 -39 -0.06 4.74 4.17 2.62  5 
6 9 -39 -36 0.25 -4.41 2.82 3.65  10 
6 9 -36 -33 6.53 -0.47 3.46 1.90  3 
6 9 -33 -30 2.78 -5.20 0.74 0.65  156 
6 9 -30 -27 3.76 -7.94 0.59 0.64  206 
6 9 -21 -18 2.25 -4.10 2.61 2.79  6 
6 9 -15 -12 14.02 -12.68 9.20 6.20  5 
6 9 -12 -9 0.46 -2.86 0.59 0.50  69 
6 9 -9 -6 -1.50 -0.98 1.69 1.70  10 
6 9 -6 -3 3.70 -5.80 1.27 2.12  2 
6 9 -3 0 0.77 -4.88 0.50 0.47  115 
6 9 0 3 0.38 -3.90 0.46 0.41  134 
6 9 3 6 -0.50 -1.88 0.46 0.39  83 
6 9 6 9 0.94 -4.22 0.29 0.25  249 
6 9 9 12 -4.30 -4.90 1.11 1.20  17 
6 9 12 15 0.13 -2.26 0.84 0.70  39 
6 9 15 18 0.28 -0.70 0.60 0.73  45 
6 9 18 21  0.00  0.38 2.73 1.71  4 
6 9 21 24 1.59 -3.37 2.10 4.44  21 
6 9 24 27 1.22 -1.01 1.31 1.39  31 
6 9 27 30 -3.14 1.89 1.46 2.59  11 
6 9 30 33 0.43 -7.02 3.44 3.04  13 
6 9 33 36 3.04 -2.59 0.76 0.75  11 
6 9 36 39 -4.50 -1.64 1.04 0.64  7 
6 9 39 42 0.51 -2.08 1.43 1.57  9 
9 12 -54 -51 -2.60 4.45 1.27 0.39  2 
9 12 -51 -48 4.10 -2.15 3.68 2.72  2 
9 12 -45 -42 0.85 -0.62 4.31 2.82  11 
9 12 -42 -39 6.13 -3.28 2.08 2.85  24 
9 12 -39 -36 4.81 -8.95 3.33 5.79  14 
9 12 -36 -33 1.30 -3.45 4.92 4.42  14 
9 12 -33 -30 5.50 -8.94 0.65 0.61  212 
9 12 -30 -27 3.74 -7.30 0.53 0.53  279 
9 12 -27 -24 4.71 -5.50 1.07 0.87  43 
9 12 -24 -21 -0.55 -2.85 1.65 1.70  4 
9 12 -21 -18 -2.50 0.03 3.35 1.76  3 
9 12 -18 -15 3.40 -3.10 1.70 0.42  2 
9 12 -15 -12 1.15 -1.35 0.32 0.53  2 
9 12 -12 -9 2.53 -4.23 0.75 0.63  68 
9 12 -9 -6 0.98 -4.60 1.65 1.10  6 
9 12 -6 -3 -5.40 4.47 4.04 2.10  3 
9 12 -3 0 4.12 -4.03 0.53 0.59  188 
9 12 0 3 -0.22 -4.35 0.65 0.61  190 
9 12 3 6 -1.80 -0.50 0.57 0.50  73 
9 12 6 9 0.54 -1.66 0.39 0.32  165 
9 12 9 12 0.92 -3.50 0.72 0.93  19 
9 12 12 15 0.30 -4.08 0.59 0.69  61 
9 12 15 18 -0.72 0.01 0.98 1.11  58 
9 12 18 21 -1.34 -0.39 1.19 1.12  9 
9 12 21 24 -0.34 -3.51 0.94 1.06  87 
9 12 24 27 -0.02 -1.31 0.57 0.53  184 
9 12 27 30 -1.81 -1.45 0.94 0.99  140 
9 12 30 33 -0.05 -1.67 0.67 0.59  126 
9 12 33 36 2.37 0.37 0.71 0.70  48 
9 12 36 39 -0.48 -0.55 0.99 1.19  10 
9 12 39 42 1.61 -1.60 1.38 1.45  16 
9 12 42 45 6.03 7.37 3.03 3.91  8 
9 12 45 48 4.32 0.07 2.26 1.44  4 
12 15 -45 -42 -5.05 -11.35 7.39 7.04  2 
12 15 -42 -39 3.73 -1.86 1.96 2.07  33 
12 15 -39 -36 6.18 -4.91 2.06 2.59  19 
12 15 -36 -33 5.61 5.33 8.25 13.87  7 
12 15 -33 -30 6.04 -5.86 0.72 0.67  193 
12 15 -30 -27 5.06 -10.35 0.47 0.45  290 
12 15 -27 -24 4.11 -11.54 0.62 0.57  101 
12 15 -21 -18 0.03 -2.13 2.31 1.26  3 
12 15 -12 -9 -0.19 -5.49 0.87 0.76  65 
12 15 -9 -6 0.14 -7.11 1.27 0.93  19 
12 15 -3 0 3.79 -1.88 0.61 0.61  155 
12 15 0 3 0.85 -3.68 0.48 0.40  187 
12 15 3 6 -0.39 -1.67 0.67 0.85  31 
12 15 6 9 -1.58 -3.85 0.52 0.52  131 
12 15 9 12 -1.62 -3.49 1.16 0.96  22 
12 15 12 15 1.12 -5.53 0.42 0.48  90 
12 15 15 18 2.21 -6.95 0.77 0.49  38 
12 15 18 21 -1.60 -4.70 1.66 1.31  24 
12 15 21 24 1.51 -0.60 1.00 0.89  70 
12 15 24 27 1.38 -2.52 1.26 1.03  44 
12 15 27 30 -0.25 -2.32 1.15 1.84  46 
12 15 30 33 0.20 -3.18 1.09 1.43  50 
12 15 33 36 0.81 -1.15 1.03 0.68  22 
12 15 36 39 0.79 -5.96 0.79 0.99  12 
12 15 39 42 1.11 -2.84 0.70 0.71  55 
12 15 42 45 1.55 -1.09 1.14 1.48  22 
12 15 45 48 4.22 -0.77 2.10 0.88  7 
15 18 -57 -54 2.53 2.00 1.02 0.77  3 
15 18 -45 -42 3.27 -4.61 4.19 3.94  12 
15 18 -42 -39 9.11 -0.99 2.23 2.66  29 
15 18 -39 -36 7.69 -3.23 4.82 3.22  16 
15 18 -36 -33 3.19 -3.01 4.51 1.95  7 
15 18 -33 -30 4.49 -5.26 0.97 0.99  108 
15 18 -30 -27 3.06 -10.24 0.64 0.60  193 
15 18 -27 -24 1.10 -7.13 0.80 0.62  53 
15 18 -21 -18 5.97 -0.13 1.16 2.91  3 
15 18 -18 -15 7.57 -0.47 0.71 2.50  3 
15 18 -12 -9 1.93 -4.88 0.69 0.56  59 
15 18 -9 -6 0.03 -4.33 1.01 0.91  28 
15 18 -3 0 1.00 -4.23 0.65 0.56  130 
15 18 0 3 0.24 -4.73 0.55 0.45  127 
15 18 3 6 -0.34 -1.03 0.73 0.63  61 
15 18 6 9 -0.49 -4.52 0.36 0.39  263 
15 18 9 12 -3.73 -4.27 0.65 0.60  63 
15 18 12 15 2.40 -5.50 0.42 0.52  38 
15 18 15 18 1.59 -6.23 1.11 1.19  18 
15 18 21 24 -0.64 1.24 1.31 1.45  8 
15 18 24 27 -3.42 6.40 3.14 3.27  3 
15 18 27 30 4.29 -5.67 2.64 1.94  2 
15 18 30 33 -2.71 2.86 2.11 3.53  5 
15 18 33 36 2.50 0.42 1.33 0.83  6 
15 18 36 39 -0.20 -1.61 1.32 1.30  16 
15 18 39 42 0.72 -4.17 0.47 0.47  101 
15 18 42 45 0.89 -4.98 0.44 0.47  68 
15 18 45 48 -1.56 -1.52 1.61 1.18  10 
18 21 -57 -54 -7.40 1.38 3.02 2.22  4 
18 21 -48 -45 -13.60 -8.93 7.65 7.18  3 
18 21 -45 -42 -2.93 5.48 4.48 3.50  12 
18 21 -42 -39 3.83 -8.55 3.62 5.47  10 
18 21 -39 -36 8.57 2.24 2.58 3.09  9 
18 21 -36 -33 7.82 -5.55 6.82 4.32  6 
18 21 -33 -30 5.34 -4.25 1.11 1.08  101 
18 21 -30 -27 3.30 -6.25 0.80 0.86  171 
18 21 -27 -24 -3.50 -14.85 2.05 1.66  2 
18 21 -24 -21 1.70 -6.35 5.37 3.57  2 
18 21 -21 -18 -4.13 -1.80 0.78 3.77  3 
18 21 -12 -9 4.31 -4.09 0.61 0.45  57 
18 21 -9 -6 5.62 -3.62 0.84 0.62  22 
18 21 -6 -3 -2.35 -2.87 0.38 0.45  192 
18 21 -3 0 -2.51 -2.79 0.24 0.22  706 
18 21 0 3 -0.74 -1.67 0.69 0.61  131 
18 21 3 6 1.11 -2.76 1.86 0.91  11 
18 21 6 9 0.17 -2.95 1.34 1.29  10 
18 21 9 12 -1.15 -1.70 1.17 0.57  2 
18 21 12 15 1.09 -3.15 0.54 0.40  60 
18 21 15 18 1.12 -4.93 0.83 0.93  25 
18 21 21 24 4.10 -0.75 0.57 0.67  2 
18 21 24 27 -0.71 -1.24 1.40 1.12  6 
18 21 27 30 -0.44 0.25 3.50 3.41  4 
18 21 30 33 0.38 -3.85 0.73 0.73  87 
18 21 33 36 -0.41 -2.10 0.53 0.62  107 
18 21 36 39 -0.79 -4.05 0.52 0.61  55 
18 21 39 42 3.11 -2.76 1.11 1.16  30 
18 21 42 45 -0.15 -2.92 0.67 0.61  32 
18 21 45 48 -0.96 1.47 0.41 1.50  4 
21 24 -57 -54 3.55 -5.08 2.05 5.16  4 
21 24 -54 -51 6.55 -2.40 0.81 0.35  2 
21 24 -45 -42 -6.61 2.11 1.68 3.87  9 
21 24 -42 -39 7.44 0.63 2.69 2.26  22 
21 24 -39 -36 4.77 -4.97 2.79 1.28  6 
21 24 -33 -30 2.39 -6.99 1.03 1.05  132 
21 24 -30 -27 4.25 -4.54 0.65 0.68  197 
21 24 -27 -24 -8.33 -2.67 3.78 4.19  3 
21 24 -24 -21 1.65 -3.05 0.46 0.53  4 
21 24 -12 -9 1.61 -3.05 0.57 0.51  99 
21 24 -9 -6 2.97 -2.28 1.03 0.91  43 
21 24 -6 -3 -1.54 -3.48 0.30 0.30  423 
21 24 -3 0 0.78 -2.48 0.22 0.23  830 
21 24 0 3 1.33 -3.97 0.58 0.50  149 
21 24 3 6 0.86 -0.23 1.26 0.97  14 
21 24 6 9 -2.77 -1.72 1.72 1.86  6 
21 24 12 15 2.44 -4.22 0.56 0.50  92 
21 24 15 18 2.11 -4.73 0.90 0.88  32 
21 24 18 21 -2.10 -1.95 0.57 0.60  2 
21 24 21 24 -1.90 -6.95 1.48 1.80  2 
21 24 24 27 -1.20 -0.85 0.59 0.71  27 
21 24 27 30 -2.36 0.43 0.46 0.52  112 
21 24 30 33 -2.45 -4.25 0.39 0.45  136 
21 24 33 36 -1.86 -0.75 0.61 0.62  119 
21 24 36 39 -0.97 -3.48 0.71 0.68  52 
21 24 39 42 0.16 -3.42 1.38 1.34  17 
21 24 42 45 6.96 -4.46 2.90 4.35  10 
24 27 -45 -42 -1.60 2.70 1.39 1.40  5 
24 27 -42 -39 2.97 -1.46 2.69 1.63  28 
24 27 -39 -36 9.09 -2.52 2.41 2.11  21 
24 27 -36 -33 3.73 -5.67 6.46 4.84  3 
24 27 -33 -30 2.74 -5.72 0.83 0.75  167 
24 27 -30 -27 2.37 -5.43 0.74 0.86  164 
24 27 -27 -24 1.11 -9.34 1.71 1.34  10 
24 27 -21 -18 -3.77 1.93 1.41 1.10  3 
24 27 -12 -9 1.24 -1.99 0.73 0.76  40 
24 27 -9 -6 2.87 -1.41 1.22 1.11  32 
24 27 -6 -3 -8.07 -3.33 3.73 2.18  3 
24 27 -3 0 3.24 -5.71 0.56 0.47  121 
24 27 0 3 2.94 -5.70 0.46 0.41  137 
24 27 3 6 1.53 -1.82 2.15 1.73  15 
24 27 6 9 2.72 -3.78 0.41 1.18  5 
24 27 9 12 4.23 0.13 0.90 0.63  3 
24 27 12 15 1.57 -2.52 0.54 0.58  79 
24 27 15 18 3.82 -4.72 0.97 0.55  13 
24 27 24 27 -0.47 -1.23 0.83 0.89  27 
24 27 27 30 0.30 -0.79 0.41 0.39  128 
24 27 30 33 -0.40 -1.40 0.57 0.62  68 
24 27 33 36 -2.21 0.39 0.99 1.16  17 
24 27 39 42 -4.99 -4.77 2.99 3.42  5 
24 27 42 45 -5.10 -14.30 3.25 11.24  2 
27 30 -54 -51 4.36 4.22 1.78 2.97  5 
27 30 -51 -48 11.68 -6.73 6.01 3.62  4 
27 30 -48 -45 -2.94 -0.04 3.22 2.41  10 
27 30 -45 -42 0.90 -1.99 3.19 2.73  9 
27 30 -42 -39 5.08 0.95 1.78 1.91  32 
27 30 -39 -36 6.90 0.34 2.54 2.44  26 
27 30 -36 -33 8.30 3.20 1.39 3.29  4 
27 30 -33 -30 5.62 -4.04 0.89 0.85  152 
27 30 -30 -27 3.13 -7.47 0.56 0.56  210 
27 30 -21 -18 2.03 0.67 1.41 2.47  3 
27 30 -15 -12 9.76 -8.52 4.50 4.05  5 
27 30 -12 -9 2.34 -1.21 0.78 0.60  38 
27 30 -9 -6 0.26 -3.34 0.98 0.80  36 
27 30 -3 0 -0.24 -6.66 0.69 0.62  129 
27 30 0 3 0.39 -5.22 0.37 0.41  249 
27 30 3 6 2.49 -0.20 0.56 0.85  44 
27 30 6 9 1.65 1.15 0.56 1.21  4 
27 30 12 15 1.38 -3.78 0.43 0.77  72 
27 30 15 18 5.15 -5.33 1.43 2.34  4 
27 30 18 21 5.53 -6.20 0.94 0.99  2 
27 30 21 24 1.15 -4.30 0.39 0.78  2 
27 30 24 27 -5.12 -0.63 0.36 2.00  2 
27 30 27 30 0.86 2.40 0.81 0.99  21 
27 30 30 33 1.65 -1.05 0.50 0.54  5 
27 30 33 36 3.95 2.45 4.35 4.42  2 
27 30 36 39 -0.80 -3.63 3.01 2.04  3 
27 30 42 45 -0.75 -8.32 2.32 1.65  4 
27 30 45 48 -2.81 0.34 1.72 1.03  3 
27 30 48 51 -15.23 -8.66 7.30 8.94  4 
30 33 -54 -51 1.36 1.06 2.47 3.19  5 
30 33 -51 -48 -8.10 3.87 1.55 2.30  3 
30 33 -48 -45 4.87 13.03 1.36 3.42  3 
30 33 -45 -42 9.17 -2.77 1.99 1.17  3 
30 33 -39 -36 16.47 3.61 2.98 3.51  7 
30 33 -36 -33 -3.80 2.17 2.59 1.48  3 
30 33 -33 -30 7.35 -1.39 1.13 1.10  117 
30 33 -30 -27 4.60 -3.30 0.89 0.92  184 
30 33 -18 -15 3.40 -6.35 0.49 1.10  2 
30 33 -12 -9 2.28 -4.89 0.77 0.70  48 
30 33 -9 -6 2.35 -2.29 0.91 0.65  47 
30 33 -6 -3 2.12 -3.59 1.91 1.29  9 
30 33 -3 0 1.11 -4.53 0.73 0.58  136 
30 33 0 3 1.41 -2.94 0.66 0.59  143 
30 33 3 6 0.08 -0.37 0.32 0.33  208 
30 33 6 9 -0.39 -1.13 0.36 0.38  169 
30 33 12 15 4.34 -4.27 0.46 0.41  72 
30 33 15 18 4.23 -3.93 1.39 0.82  4 
30 33 18 21 -1.90 -4.40 3.18 1.41  2 
30 33 24 27 -1.25 -2.87 1.41 1.59  48 
30 33 27 30 -2.14 -1.17 1.16 1.40  44 
30 33 30 33 -2.34 -0.02 2.50 1.88  5 
30 33 33 36 0.70 -0.80 0.42 1.20  2 
30 33 36 39 4.18 -6.85 5.44 5.74  7 
30 33 39 42 -0.48 -4.66 2.33 3.79  5 
30 33 42 45 -0.94 -5.01 4.82 2.85  13 
30 33 45 48 -3.99 -9.86 2.38 4.05  7 
30 33 48 51 -3.78 3.22 2.29 2.00  5 
30 33 51 54 1.97 -1.63 1.58 0.21  2 
33 36 -54 -51 -9.90 0.80 11.42 3.37  3 
33 36 -51 -48 5.10 6.23 1.77 2.00  8 
33 36 -42 -39 1.55 -2.90 2.51 3.46  2 
33 36 -39 -36 10.85 -5.15 3.29 2.72  2 
33 36 -33 -30 3.13 -0.18 1.37 1.24  139 
33 36 -30 -27 4.47 -3.15 0.83 0.72  211 
33 36 -21 -18 3.20 -3.50 0.00 0.00  1 
33 36 -12 -9 1.31 -4.10 0.96 0.90  40 
33 36 -9 -6 5.04 -1.77 0.77 0.74  60 
33 36 -6 -3 -5.71 -1.25 1.96 1.67  41 
33 36 -3 0 0.19 -3.29 0.63 0.55  181 
33 36 0 3 -0.06 -2.25 0.60 0.62  176 
33 36 3 6 0.14 -2.66 0.43 0.42  169 
33 36 6 9 -1.32 -3.04 0.59 0.46  76 
33 36 9 12 -1.30 0.33 2.33 2.22  3 
33 36 12 15 -1.55 -4.29 1.70 2.08  16 
33 36 15 18 0.93 -0.47 1.16 1.42  3 
33 36 18 21 -0.05 -5.40 1.38 0.49  2 
33 36 21 24 -3.67 -2.23 1.82 2.66  9 
33 36 24 27 -5.37 -1.02 0.95 1.00  59 
33 36 27 30 -5.32 -0.44 2.47 1.75  32 
33 36 30 33 -0.70 -3.43 3.59 4.49  3 
33 36 33 36 4.27 -4.13 3.02 3.04  4 
33 36 36 39 -1.78 -3.86 1.16 1.34  74 
33 36 39 42 -0.08 -2.65 1.11 1.56  40 
33 36 42 45 0.57 -5.17 1.90 2.46  57 
33 36 51 54 7.71 -8.23 9.52 9.84  4 
36 39 -57 -54 -1.80 -0.65 1.41 1.52  2 
36 39 -54 -51 -12.30 -2.65 4.81 14.04  2 
36 39 -42 -39 10.40 -1.40 5.14 7.68  5 
36 39 -39 -36 -0.97 2.97 1.70 1.96  3 
36 39 -33 -30 5.40 -1.73 0.77 0.86  148 
36 39 -30 -27 3.96 -5.47 0.66 0.66  190 
36 39 -27 -24 0.85 -7.40 0.46 3.18  2 
36 39 -24 -21 1.73 -0.90 0.98 3.02  3 
36 39 -21 -18 3.10 -9.45 0.14 0.46  2 
36 39 -12 -9 4.11 -3.63 0.77 1.01  35 
36 39 -9 -6 4.01 -5.25 0.82 0.76  68 
36 39 -6 -3 -1.68 -0.66 1.30 1.07  23 
36 39 -3 0 1.91 -2.22 0.63 0.43  167 
36 39 0 3 2.63 -1.27 0.18 0.19  982 
36 39 3 6 -0.70 -2.56 0.19 0.19  931 
36 39 6 9 -2.81 -3.33 0.70 0.99  23 
36 39 9 12 -1.04 -0.14 0.86 1.32  8 
36 39 21 24 1.88 1.42 2.27 1.98  38 
36 39 24 27 -3.18 -1.22 0.99 0.93  97 
36 39 27 30 -10.44 0.64 5.59 2.35  16 
36 39 30 33 -0.88 -0.32 1.34 1.15  5 
36 39 33 36 11.02 -2.89 5.27 2.42  4 
36 39 36 39 -5.10 -1.87 1.47 1.55  42 
36 39 39 42 -3.62 3.78 1.89 3.01  46 
36 39 42 45 1.52 -0.04 2.29 1.52  25 
36 39 45 48 15.42 -32.09 5.77 18.78  2 
39 42 -54 -51 1.05 1.65 3.15 5.90  2 
39 42 -48 -45 9.55 -1.95 2.02 0.74  2 
39 42 -42 -39 -1.97 9.03 3.96 5.88  3 
39 42 -39 -36 -4.05 26.15 5.34 7.88  2 
39 42 -33 -30 5.06 -2.17 0.71 0.65  130 
39 42 -30 -27 4.35 -7.25 0.48 0.53  202 
39 42 -27 -24 7.43 -3.28 1.96 1.05  4 
39 42 -24 -21 6.03 -5.40 1.31 0.84  22 
39 42 -18 -15 2.00 -2.95 1.27 3.85  2 
39 42 -12 -9 2.34 -3.01 0.98 0.81  21 
39 42 -9 -6 1.84 -5.90 0.82 0.67  86 
39 42 -6 -3 -2.61 -3.19 3.04 3.47  4 
39 42 -3 0 0.31 -2.33 0.52 0.52  191 
39 42 0 3 0.81 -1.58 0.32 0.34  420 
39 42 3 6 0.35 -1.37 0.38 0.41  194 
39 42 6 9 -2.93 -4.07 0.68 0.58  85 
39 42 9 12 -0.62 -0.77 1.01 1.09  15 
39 42 18 21 2.75 1.73 2.18 1.29  4 
39 42 21 24 6.70 -9.92 4.33 4.29  6 
39 42 24 27 0.03 -3.59 1.37 0.80  22 
39 42 27 30 -0.55 -6.04 2.41 4.81  5 
39 42 30 33 -4.28 -3.24 2.20 2.30  19 
39 42 33 36 -2.64 0.61 1.63 2.32  21 
39 42 36 39 -1.80 -2.63 2.01 1.23  13 
39 42 39 42 -0.93 0.53 1.87 1.47  14 
39 42 42 45 -2.49 0.03 2.79 1.81  12 
42 45 -57 -54 -3.53 0.70 1.16 2.12  3 
42 45 -48 -45 -5.80 -6.35 3.11 5.83  2 
42 45 -42 -39 7.12 -4.76 3.01 2.89  5 
42 45 -33 -30 5.14 -3.04 0.64 0.68  159 
42 45 -30 -27 3.94 -7.00 0.70 0.68  197 
42 45 -24 -21 4.33 6.33 7.95 6.04  4 
42 45 -21 -18 6.90 0.30 2.46 2.25  3 
42 45 -15 -12 6.20 13.75 4.45 5.27  2 
42 45 -9 -6 2.93 -5.43 0.57 0.61  106 
42 45 -6 -3 -1.19 -1.97 1.56 0.87  4 
42 45 -3 0 3.77 -1.05 0.52 0.48  212 
42 45 0 3 1.58 -3.79 0.53 0.58  180 
42 45 3 6 0.59 -2.58 1.10 0.97  21 
42 45 6 9 -2.23 -7.25 1.05 0.93  13 
42 45 12 15 -1.80 0.93 2.05 5.59  4 
42 45 15 18 -1.55 -1.30 2.79 1.41  2 
42 45 18 21 1.20 -7.15 0.64 3.50  2 
42 45 21 24 0.02 -0.03 0.76 1.96  2 
42 45 24 27 1.01 5.70 2.06 2.79  13 
42 45 27 30 -0.34 -1.66 1.69 1.66  7 
42 45 30 33 6.44 -11.63 3.77 2.95  38 
42 45 33 36 -0.49 1.12 1.84 2.57  16 
42 45 36 39 -6.67 -0.71 2.01 2.67  7 
42 45 39 42 -4.38 0.02 4.03 3.32  13 
42 45 42 45 -10.81 -12.22 4.40 5.86  6 
42 45 45 48 -7.47 -2.17 0.24 1.86  2 
45 48 -57 -54 -30.80 9.55 9.76 1.52  2 
45 48 -51 -48 5.05 -16.00 14.04 12.59  2 
45 48 -45 -42 3.83 0.30 2.47 2.03  3 
45 48 -42 -39 -5.40 -0.77 5.48 4.88  3 
45 48 -36 -33 -4.70 -3.50 12.59 1.70  2 
45 48 -33 -30 4.34 -4.92 0.81 0.82  155 
45 48 -30 -27 -0.12 -6.92 0.79 0.73  147 
45 48 -27 -24 1.60 -2.40 3.18 3.32  2 
45 48 -21 -18 -3.02 4.10 2.18 1.27  5 
45 48 -9 -6 2.33 -5.29 0.83 0.67  117 
45 48 -6 -3 -2.02 -1.06 2.84 2.06  4 
45 48 -3 0 0.76 -2.50 0.68 0.71  134 
45 48 0 3 1.37 -4.07 0.59 0.55  126 
45 48 3 6 0.19 -8.42 2.25 3.36  8 
45 48 6 9 1.29 -6.14 2.56 1.79  4 
45 48 15 18 -5.56 -1.06 3.11 2.69  5 
45 48 24 27 -0.07 -4.52 0.78 1.79  4 
45 48 30 33 8.31 -2.59 3.87 3.25  7 
45 48 36 39 -6.34 2.13 1.21 2.85  3 
48 51 -57 -54 1.88 -10.98 1.98 4.53  5 
48 51 -48 -45 -1.00 10.30 1.70 2.97  2 
48 51 -45 -42 -2.40 -1.10 6.45 5.76  5 
48 51 -42 -39 -1.58 3.34 5.50 3.79  5 
48 51 -39 -36 6.23 9.28 3.07 3.30  4 
48 51 -36 -33 6.65 7.35 3.36 0.81  2 
48 51 -33 -30 3.73 -3.81 1.05 1.02  89 
48 51 -30 -27 -0.75 -6.28 0.82 0.76  101 
48 51 -21 -18 -0.80 -1.03 3.26 2.84  3 
48 51 -9 -6 3.28 -5.18 0.66 0.60  91 
48 51 -6 -3 1.25 -3.08 3.14 2.40  8 
48 51 -3 0 2.99 -0.80 0.49 0.50  120 
48 51 0 3 2.85 -3.54 0.55 0.44  131 
48 51 3 6 -2.13 -2.61 1.13 1.21  18 
48 51 12 15 4.35 -0.45 0.25 1.45  2 
48 51 15 18 3.75 -1.30 0.60 0.49  2 
48 51 24 27 1.35 -4.20 0.65 0.85  4 
48 51 27 30 3.39 -2.29 0.42 3.10  2 
51 54 -45 -42 -5.93 -5.40 0.98 1.11  3 
51 54 -42 -39 1.76 -4.54 1.76 2.51  5 
51 54 -39 -36 7.58 -2.04 2.96 2.51  8 
51 54 -30 -27 7.38 -7.16 6.26 6.68  22 
51 54 -27 -24 2.48 -6.38 1.07 1.22  6 
51 54 -24 -21 8.35 -0.58 2.87 1.48  4 
51 54 -18 -15 1.40 -0.10 2.96 2.07  3 
51 54 -9 -6 2.43 -3.21 1.02 0.71  56 
51 54 -6 -3 4.86 -3.79 1.10 1.14  13 
51 54 -3 0 2.39 -1.65 0.63 0.61  122 
51 54 0 3 -1.71 -1.04 0.75 0.62  119 
51 54 3 6 2.45 -2.95 1.28 1.05  12 
51 54 6 9 3.85 0.43 2.92 1.44  7 
51 54 15 18 3.47 -6.63 1.03 1.28  3 
51 54 21 24 -5.24 -5.62 8.35 9.39  3 
51 54 24 27 4.06 -4.66 1.13 1.30  12 
51 54 27 30 0.72 -0.26 2.31 1.10  3 
51 54 30 33 2.89 -5.90 1.62 3.02  7 
51 54 33 36 4.55 -1.78 0.19 1.42  2 
51 54 36 39 -0.58 8.01 2.45 5.03  3 
51 54 42 45 -2.40 -6.77 2.41 1.30  3 
54 57 -57 -54 -5.25 -9.45 1.10 0.95  2 
54 57 -45 -42 9.46 7.50 5.78 4.64  5 
54 57 -42 -39 1.43 1.57 6.18 2.30  3 
54 57 -39 -36 -1.08 6.58 6.71 6.86  4 
54 57 -36 -33 5.50 -17.70 4.47 5.24  6 
54 57 -27 -24 0.83 -1.10 2.21 0.95  4 
54 57 -15 -12 8.45 1.70 4.14 1.77  2 
54 57 -9 -6 4.75 -7.37 0.67 0.74  59 
54 57 -6 -3 3.43 -4.62 1.00 1.12  31 
54 57 -3 0 4.58 -3.41 0.93 0.76  105 
54 57 0 3 1.38 -2.03 0.80 0.66  96 
54 57 3 6 0.53 -0.53 1.66 1.25  25 
54 57 6 9 5.11 -3.64 2.18 2.76  8 
54 57 21 24 1.53 0.81 2.39 3.34  5 
54 57 24 27 -0.60 -5.86 1.36 1.34  11 
54 57 27 30 1.53 -0.63 1.68 1.16  9 
54 57 30 33 -3.18 -4.09 1.62 0.73  7 
57 60 -63 -60 -31.20 22.30 2.26 7.21  2 
57 60 -57 -54 -4.10 -4.15 7.85 5.69  2 
57 60 -54 -51 6.35 -6.70 2.51 2.90  2 
57 60 -48 -45 -1.45 7.95 4.21 4.84  2 
57 60 -45 -42 -1.44 -7.02 2.92 1.60  5 
57 60 -39 -36 1.02 -5.57 3.08 2.44  6 
57 60 -30 -27 -0.70 -0.70 2.10 4.64  3 
57 60 -12 -9 4.00 -1.33 1.02 0.71  4 
57 60 -9 -6 2.63 -3.32 0.74 0.99  35 
57 60 -6 -3 -0.77 -1.85 1.45 1.26  25 
57 60 -3 0 7.49 -2.16 1.94 1.22  29 
57 60 0 3 2.47 -1.48 1.36 1.38  24 
57 60 3 6 4.44 1.26 1.94 2.23  2 
57 60 18 21 -0.87 -1.20 0.88 2.53  3 
57 60 27 30 1.14 -5.06 1.57 1.23  15 
57 60 30 33 -3.00 -8.35 1.57 1.59  20 
57 60 33 36 0.57 0.30 3.60 5.61  3 
60 63 -51 -48 4.30 1.30 3.11 3.68  2 
60 63 -42 -39 -5.75 11.35 1.52 10.36  2 
60 63 -39 -36 3.90 0.85 4.74 3.36  2 
60 63 -36 -33 9.30 14.15 0.35 2.44  2 
60 63 -33 -30 0.55 -6.45 1.45 1.24  2 
60 63 -18 -15 3.36 0.66 1.45 3.22  5 
60 63 -15 -12 0.17 1.33 0.66 1.53  3 
60 63 -9 -6 -0.46 -1.32 1.04 1.03  25 
60 63 -6 -3 0.65 -1.04 1.10 0.91  44 
60 63 -3 0 3.62 0.66 1.33 1.17  2 
60 63 0 3 3.87 -2.46 0.71 0.92  28 
60 63 3 6 1.02 -0.83 1.18 1.26  4 
60 63 6 9 0.13 1.58 2.49 6.44  4 
60 63 24 27 -7.15 3.70 2.16 3.32  2 
60 63 27 30 1.67 -4.10 0.98 0.35  5 
60 63 30 33 -2.28 -9.62 1.16 1.71  10 
60 63 33 36 4.34 -4.69 3.28 1.14  7 
60 63 36 39 12.88 1.43 9.42 3.72  3 
60 63 51 54 -2.70 0.08 1.69 2.47  2 
63 66 -48 -45 10.03 -0.43 5.28 2.99  4 
63 66 -42 -39 4.70 0.15 2.90 0.39  2 
63 66 -39 -36 -15.20 -8.60 10.59 4.99  4 
63 66 -24 -21 0.95 -3.00 0.67 0.57  2 
63 66 -21 -18 4.57 -3.43 0.30 0.85  3 
63 66 -9 -6 -3.77 4.18 1.53 2.25  6 
63 66 -6 -3 -0.80 -2.40 3.42 2.03  4 
63 66 -3 0 -4.43 2.14 5.30 6.71  3 
63 66 0 3 0.97 -4.30 0.65 0.76  52 
63 66 3 6 -2.62 2.14 1.71 2.15  5 
63 66 30 33 -0.84 -5.31 2.37 1.23  5 
63 66 33 36 18.16 13.85 12.38 19.35  3 
63 66 48 51 -6.25 -5.01 3.05 1.59  2 
63 66 51 54 -2.67 1.87 1.92 1.24  2 
66 69 -39 -36 -1.93 -3.73 5.72 2.51  4 
66 69 -24 -21 3.95 -4.55 0.74 1.17  2 
66 69 -15 -12 2.28 -2.08 1.83 1.32  4 
66 69 6 9 -8.05 5.13 2.51 5.96  2 
66 69 36 39 1.56 -11.32 0.30 2.23  2 
66 69 39 42 -3.40 1.35 1.20 2.09  2 
66 69 48 51 1.35 -0.91 0.98 4.19  3 
66 69 51 54 1.16 0.37 1.92 3.75  3 
69 72 -54 -51 5.50 -4.60 0.57 3.82  2 
69 72 -51 -48 5.75 -0.85 5.20 1.03  2 
69 72 -48 -45 -4.55 1.10 4.99 0.92  2 
69 72 -45 -42 -7.20 -2.80 5.23 0.78  2 
69 72 -42 -39 -11.40 6.87 16.69 7.00  3 
69 72 -39 -36 3.58 -3.58 3.80 1.12  4 
69 72 -33 -30 -3.10 -2.95 1.07 1.66  4 
69 72 -30 -27 -5.03 12.30 8.55 10.66  3 
69 72 -27 -24 -3.80 -1.60 3.35 1.55  3 
69 72 -24 -21 1.40 -5.70 0.49 0.92  2 
69 72 -21 -18 -0.05 -5.30 3.57 1.48  2 
69 72 -18 -15 4.40 -3.40 1.06 0.14  2 
69 72 -12 -9 4.45 -1.60 4.42 1.27  2 
69 72 -3 0 4.28 -2.98 1.51 2.26  5 
69 72 0 3 1.08 -3.28 2.83 2.70  4 
69 72 18 21 -5.31 -7.92 2.17 1.11  2 
69 72 27 30 -5.49 -5.21 1.62 1.34  2 
72 75 -42 -39 1.04 -2.44 2.05 3.80  5 
72 75 -36 -33 -5.63 -3.23 6.26 4.15  3 
72 75 -30 -27 4.20 -0.45 0.71 0.95  2 
72 75 -24 -21 1.68 -3.55 0.66 0.93  4 
72 75 -21 -18 2.20 -2.93 1.31 1.16  4 
72 75 -6 -3 4.90 -3.40 0.57 0.35  2 
72 75 0 3 -1.13 -7.60 1.29 1.78  3 
72 75 9 12 -1.83 -2.83 3.59 3.33  3 
72 75 21 24 0.55 -1.08 0.08 0.65  2 
75 78 -69 -66 23.65 9.15 3.92 4.07  2 
75 78 -63 -60 3.80 2.85 3.11 5.62  2 
75 78 -54 -51 13.25 1.70 0.60 1.13  2 
75 78 -45 -42 4.40 -0.70 3.89 1.91  2 
75 78 -42 -39 4.33 3.20 6.31 2.03  3 
75 78 -36 -33 -1.17 6.47 0.93 2.63  3 
75 78 -33 -30 -1.50 -0.98 1.12 2.43  4 
75 78 -30 -27 2.13 -3.98 2.21 3.60  4 
75 78 -24 -21 1.77 -6.23 2.09 1.13  3 
75 78 3 6 1.10 0.85 2.26 2.16  2 
75 78 24 27 -3.52 -5.73 0.71 2.07  2 
75 78 27 30 -5.40 -8.29 2.73 4.92  2 
75 78 33 36 9.66 -12.06 4.52 7.33  4 
75 78 36 39 -0.47 -5.99 2.04 2.61  6 
78 81 -48 -45 3.55 1.55 2.37 5.27  2 
78 81 -45 -42 2.83 2.63 0.79 0.97  3 
78 81 -36 -33 -6.77 4.30 4.04 2.61  3 
78 81 -27 -24 5.40 -3.80 3.54 1.13  2 
78 81 6 9 -5.00 -8.25 3.54 5.69  2 
78 81 30 33 1.93 -4.03 0.74 1.46  2 
78 81 33 36 1.56 -4.50 1.41 1.04  6 
78 81 36 39 -5.40 -3.50 3.03 2.35  3 
78 81 57 60 8.89 -48.13 8.38 24.65  2 
81 84 -24 -21 1.95 -0.85 1.24 2.65  2 
81 84 27 30 -11.00 8.47 7.41 7.11  2 
81 84 30 33 1.22 -4.69 2.02 1.38  4 
81 84 33 36 2.83 -8.10 8.95 3.05  5 
81 84 54 57 -2.65 0.70 0.87 3.30  4 
81 84 57 60 -0.26 -5.27 0.64 2.52  3 
84 87 -57 -54 -4.30 8.35 2.62 2.51  2 
84 87 -54 -51 3.10 0.75 5.30 3.15  2 
84 87 -30 -27 2.90 -3.84 1.72 2.56  8 
84 87 24 27 -0.63 -4.20 0.29 0.22  2 
84 87 27 30 4.72 -1.02 2.38 2.28  3 
84 87 30 33 1.02 -6.18 1.78 1.42  11 
84 87 54 57 3.21 -12.91 6.74 2.51  3 
84 87 57 60 0.79 -1.85 0.83 0.96  4 
87 90 -54 -51 15.40 19.00 13.79 15.63  2 
87 90 -51 -48 -0.95 5.05 3.36 3.71  2 
87 90 -39 -36 0.83 -13.13 7.46 8.84  3 
87 90 -21 -18 -22.25 28.60 13.75 29.42  2 
87 90 27 30 2.38 -3.16 1.76 0.64  3 
87 90 30 33 1.28 -7.19 1.27 0.59  2 
90 93 21 24 1.25 1.38 3.01 3.24  2 
90 93 24 27 -0.86 -5.61 5.69 3.00  5 
90 93 27 30 2.29 -6.87 8.98 3.19  4 
90 93 33 36 1.06 -5.29 0.82 2.25  3 
90 93 57 60 5.60 -4.16 3.54 9.59  2 
93 96 -66 -63 -5.50 13.55 2.90 7.39  2 
93 96 -45 -42 9.60 -4.20 2.76 4.10  2 
93 96 -33 -30 -30.70 46.75 20.36 37.65  2 
93 96 -27 -24 3.05 1.95 1.66 0.88  2 
93 96 24 27 0.69 -1.62 1.09 0.55  6 
93 96 27 30 0.82 -15.10 3.85 7.96  2 
93 96 33 36 0.23 -1.82 1.26 1.57  6 
93 96 45 48 -3.11 -6.14 2.08 0.99  3 
93 96 48 51 -3.48 -6.17 4.87 1.90  3 
93 96 69 72 -1.53 0.50 1.05 0.97  3 
96 99 -24 -21 -4.00 2.30 1.06 2.12  2 
96 99 -15 -12 11.60 -10.85 16.76 13.61  2 
96 99 3 6 -8.63 -17.11 1.56 6.91  2 
96 99 24 27 -3.77 7.50 3.07 5.20  2 
96 99 27 30 -0.98 -3.34 4.27 2.72  2 
96 99 30 33 -3.17 -0.99 1.69 0.88  5 
96 99 33 36 -0.17 -1.17 2.31 2.91  4 
96 99 81 84 -1.23 -1.47 0.53 0.93  3 
99 102 -51 -48 -19.75 -12.25 0.39 3.36  2 
99 102 27 30 -3.47 -1.77 1.07 1.16  6 
99 102 30 33 0.55 -2.01 1.00 0.79  5 
99 102 42 45 0.27 -1.70 3.44 1.64  3 
99 102 66 69 0.15 -2.15 1.45 1.38  2 
102 105 21 24 -0.92 -8.51 3.18 1.53  7 
102 105 33 36 -6.77 -8.90 6.16 3.25  4 
102 105 54 57 0.45 -0.85 1.17 3.01  2 
102 105 57 60 -8.10 -5.61 4.29 3.46  2 
105 108 12 15 0.74 -5.01 1.81 0.91  2 
105 108 15 18 -1.37 -3.84 1.04 2.50  2 
105 108 18 21 -6.51 6.68 3.35 3.76  9 
105 108 21 24 1.32 -2.67 1.37 1.70  10 
105 108 24 27 -1.18 -3.39 2.14 1.94  5 
105 108 27 30 2.64 -2.48 0.53 1.20  6 
105 108 30 33 2.14 -4.64 1.40 0.98  8 
105 108 33 36 -3.46 -4.29 1.73 0.72  5 
105 108 36 39 -3.50 -0.97 0.81 0.97  8 
105 108 48 51 -10.27 -9.85 4.84 2.56  3 
105 108 54 57 2.27 -1.80 1.75 0.92  2 
105 108 63 66 -3.70 1.55 1.76 1.91  4 
108 111 9 12 3.24 -5.84 4.79 1.87  5 
108 111 12 15 0.72 -2.12 1.29 0.99  2 
108 111 18 21 -5.33 1.70 2.17 1.38  4 
108 111 21 24 -1.49 -5.32 0.64 1.92  4 
108 111 24 27 -6.25 0.26 1.37 1.50  3 
108 111 27 30 -1.00 -1.24 1.20 1.01  10 
108 111 30 33 -0.62 -3.49 1.88 2.40  8 
108 111 33 36 -11.72 -16.48 7.84 11.14  5 
108 111 36 39 -7.77 -2.62 0.83 0.91  15 
108 111 39 42 0.43 -4.58 1.65 0.71  4 
108 111 42 45 -2.20 -4.69 0.90 1.03  7 
108 111 69 72 -3.05 1.05 0.53 0.74  2 
108 111 72 75 -0.03 -3.33 1.44 1.03  3 
111 114 12 15 -1.05 1.30 1.59 1.27  2 
111 114 21 24 -0.82 -1.47 1.07 1.49  5 
111 114 24 27 -0.38 -2.83 0.67 0.65  18 
111 114 27 30 -1.46 -3.57 0.47 0.42  43 
111 114 30 33 -1.01 -0.34 1.11 1.12  17 
111 114 33 36 -3.89 -0.20 0.91 1.19  9 
111 114 36 39 -5.71 -4.27 0.38 0.42  74 
111 114 39 42 -1.87 -2.07 0.56 0.49  59 
111 114 42 45 -2.40 -2.95 0.57 0.63  47 
111 114 45 48 -2.32 -1.28 0.92 0.81  21 
111 114 48 51 -2.85 -3.55 0.39 1.59  2 
111 114 63 66 0.43 -0.27 2.57 0.86  3 
111 114 69 72 -1.05 -2.55 3.15 3.08  2 
114 117 -69 -66 10.05 0.65 11.84 2.79  2 
114 117 -3 0 3.70 -1.25 2.33 0.32  2 
114 117 0 3 0.15 -1.73 0.87 1.54  3 
114 117 12 15 0.22 -6.73 1.00 1.38  5 
114 117 15 18 -0.83 -4.52 0.77 1.27  9 
114 117 18 21 -1.43 -5.10 0.48 0.55  53 
114 117 21 24 -1.59 -3.95 0.49 0.50  94 
114 117 24 27 -1.24 -1.62 0.40 0.44  80 
114 117 27 30 -1.49 -2.07 0.33 0.33  109 
114 117 30 33 -1.03 0.15 0.40 0.42  98 
114 117 33 36 -5.40 -0.59 0.37 0.44  79 
114 117 36 39 -5.27 -5.25 0.42 0.41  55 
114 117 39 42 -3.02 -3.32 0.30 0.36  76 
114 117 42 45 -3.24 -3.41 0.50 0.47  59 
114 117 45 48 -1.14 -2.16 0.86 0.71  51 
114 117 48 51 -0.94 -2.72 0.71 0.53  31 
114 117 51 54 -1.05 0.65 2.30 3.01  2 
114 117 60 63 1.55 -2.45 1.24 2.09  2 
114 117 63 66 -1.11 -3.19 1.18 1.07  7 
114 117 72 75 -1.53 -1.10 1.47 0.75  4 
117 120 3 6 -1.88 -3.00 2.17 2.04  9 
117 120 6 9 -3.47 -1.43 2.53 2.75  3 
117 120 9 12 3.04 -0.20 1.46 0.98  21 
117 120 12 15 -0.48 -4.34 0.56 0.47  62 
117 120 15 18 -1.57 -3.32 0.55 0.40  76 
117 120 18 21 -4.14 -6.15 0.46 0.47  88 
117 120 21 24 -2.65 -3.23 0.33 0.31  126 
117 120 24 27 -2.10 -1.31 0.39 0.40  131 
117 120 27 30 -0.54 0.00 0.34 0.29  137 
117 120 30 33 -0.18 -0.87 0.52 0.47  63 
117 120 33 36 -3.21 -0.48 0.46 0.52  103 
117 120 36 39 -3.60 -3.83 0.37 0.42  89 
117 120 39 42 -3.07 -3.39 0.34 0.36  113 
117 120 42 45 -2.91 -2.57 0.39 0.47  104 
117 120 45 48 -0.42 -3.79 0.47 0.52  47 
117 120 48 51 -0.56 -3.93 0.55 0.63  47 
117 120 51 54 -5.27 -0.57 0.54 0.61  47 
117 120 54 57 -8.55 4.98 3.72 6.11  4 
117 120 60 63 0.60 -4.20 0.78 0.71  3 
117 120 63 66 -5.10 -2.80 2.71 1.78  4 
120 123 -3 0 -1.51 -0.70 1.59 1.49  6 
120 123 0 3 0.75 -1.64 1.50 1.55  13 
120 123 3 6 -3.55 -0.16 0.46 0.44  52 
120 123 6 9 -2.25 0.99 0.42 0.39  89 
120 123 9 12 -0.29 -0.39 0.48 0.50  81 
120 123 12 15 0.52 -2.81 0.47 0.45  97 
120 123 15 18 -1.51 -1.29 0.39 0.38  88 
120 123 18 21 -2.58 -3.30 0.38 0.38  96 
120 123 21 24 -3.40 -1.71 0.47 0.46  141 
120 123 24 27 -1.00 -1.51 0.47 0.40  86 
120 123 27 30 0.00 -1.76 0.31 0.32  115 
120 123 30 33 -1.18 0.84 0.42 0.42  106 
120 123 33 36 -3.80 0.79 0.35 0.33  118 
120 123 36 39 -6.70 -2.54 0.39 0.48  68 
120 123 39 42 -2.62 -4.15 0.32 0.44  87 
120 123 42 45 -1.43 -2.73 0.31 0.40  111 
120 123 45 48 -1.60 -1.39 0.48 0.50  97 
120 123 48 51 -0.64 -2.42 0.43 0.41  73 
120 123 51 54 -3.71 -0.61 0.48 0.60  47 
120 123 54 57 -3.22 -1.75 0.88 0.81  26 
120 123 57 60 -1.61 -2.20 1.45 0.97  9 
120 123 60 63 0.56 -7.80 1.68 2.78  5 
120 123 63 66 -6.60 -3.10 1.56 0.85  2 
123 126 -3 0 -0.02 -1.29 0.71 0.75  48 
123 126 0 3 0.18 -1.84 0.84 0.75  73 
123 126 3 6 -2.42 -0.65 0.39 0.38  81 
123 126 6 9 -3.11 -1.70 0.34 0.39  123 
123 126 9 12 -1.79 -1.47 0.45 0.51  75 
123 126 12 15 -0.62 -2.72 0.47 0.46  63 
123 126 15 18 -2.26 -2.52 0.45 0.42  71 
123 126 18 21 -3.38 -3.52 0.37 0.43  72 
123 126 21 24 -3.43 -0.19 0.39 0.39  96 
123 126 24 27 -3.87 -1.95 0.37 0.31  120 
123 126 27 30 0.03 -3.32 0.55 0.52  92 
123 126 30 33 -1.13 -2.89 0.48 0.41  107 
123 126 33 36 -5.29 0.79 0.52 0.63  108 
123 126 36 39 -6.28 -4.99 0.62 0.55  66 
123 126 39 42 -2.25 -4.63 0.36 0.36  133 
123 126 42 45 -1.53 -4.71 0.59 0.63  87 
123 126 45 48 -2.68 -0.30 0.46 0.47  90 
123 126 48 51 -3.21 -1.65 0.48 0.46  77 
123 126 51 54 -3.04 2.05 0.53 0.63  45 
123 126 54 57 -3.20 -0.78 0.62 0.48  46 
123 126 57 60 -2.61 -2.38 0.92 0.66  19 
123 126 60 63 -7.23 0.17 0.92 2.39  3 
123 126 72 75 -1.40 3.75 1.48 2.51  2 
126 129 -3 0 -1.33 -0.93 2.83 2.53  3 
126 129 0 3 -1.72 -3.08 1.60 1.35  10 
126 129 3 6 -3.27 -3.86 0.47 0.44  67 
126 129 6 9 -5.06 -4.71 0.33 0.37  151 
126 129 9 12 -1.53 -0.96 0.41 0.38  86 
126 129 12 15 -1.13 -3.62 0.51 0.50  78 
126 129 15 18 -3.09 -3.14 0.39 0.31  80 
126 129 18 21 -3.56 -3.98 0.41 0.39  86 
126 129 21 24 -5.10 -0.57 0.43 0.37  82 
126 129 24 27 -4.51 -2.65 0.40 0.39  81 
126 129 27 30 -0.94 -1.81 0.29 0.30  227 
126 129 30 33 -0.71 -0.82 0.38 0.39  185 
126 129 33 36 -2.30 -0.98 0.38 0.36  141 
126 129 36 39 -4.28 -3.67 0.41 0.42  126 
126 129 39 42 -3.60 -4.31 0.33 0.32  216 
126 129 42 45 -3.07 -4.68 0.48 0.54  100 
126 129 45 48 -1.11 0.54 0.40 0.42  92 
126 129 48 51 -2.73 -0.85 0.43 0.55  51 
126 129 51 54 -5.04 0.44 0.38 0.50  54 
126 129 54 57 -3.18 -1.97 0.63 0.58  48 
126 129 57 60 -2.15 -0.32 0.96 0.81  38 
126 129 60 63 -0.16 -1.83 0.90 0.95  20 
126 129 66 69 -5.10 -2.45 1.77 2.30  2 
129 132 -9 -6 -26.68 -12.27 2.85 22.94  2 
129 132 -6 -3 -1.83 -7.59 5.13 2.69  3 
129 132 -3 0 -0.33 -2.09 0.74 0.62  11 
129 132 0 3 -3.18 -3.01 0.77 0.63  48 
129 132 3 6 -4.74 -2.32 0.47 0.37  108 
129 132 6 9 -3.97 -4.36 0.38 0.32  174 
129 132 9 12 -1.63 -2.96 0.38 0.44  92 
129 132 12 15 -3.83 -3.18 0.45 0.42  98 
129 132 15 18 -3.10 -2.69 0.36 0.43  91 
129 132 18 21 -2.65 -3.56 0.41 0.43  102 
129 132 21 24 -1.07 -2.67 0.39 0.48  78 
129 132 24 27 0.03 -0.31 0.39 0.43  97 
129 132 27 30 -0.15 -0.61 0.20 0.22  327 
129 132 30 33 -1.99 -1.17 0.26 0.28  333 
129 132 33 36 -2.04 -2.23 0.26 0.26  209 
129 132 36 39 -4.60 -3.02 0.40 0.43  99 
129 132 39 42 -3.70 -1.90 0.34 0.31  117 
129 132 42 45 -3.02 -1.61 0.60 0.60  79 
129 132 45 48 -1.55 -1.55 0.37 0.39  110 
129 132 48 51 -3.53 -0.94 0.37 0.46  75 
129 132 51 54 -4.48 -1.22 0.46 0.41  53 
129 132 54 57 -3.53 -0.92 0.51 0.60  56 
129 132 57 60 -3.41 1.14 0.70 0.84  33 
129 132 60 63 -1.25 -1.30 0.81 0.78  37 
129 132 63 66 -3.68 -2.96 0.84 0.89  9 
129 132 69 72 -0.80 -5.73 0.97 1.35  4 
132 135 -3 0 0.03 -3.09 0.59 0.62  28 
132 135 0 3 -0.71 -3.59 0.48 0.51  148 
132 135 3 6 -4.99 -1.88 0.49 0.44  113 
132 135 6 9 -5.20 -2.46 0.35 0.39  119 
132 135 9 12 -3.10 -2.28 0.43 0.43  82 
132 135 12 15 -4.36 -2.42 0.39 0.41  73 
132 135 15 18 -2.65 -2.42 0.42 0.41  90 
132 135 18 21 -3.66 -4.03 0.43 0.35  106 
132 135 21 24 -3.62 -2.48 0.40 0.41  71 
132 135 24 27 -1.49 -2.03 0.30 0.35  185 
132 135 27 30 -2.19 -0.13 0.26 0.25  255 
132 135 30 33 -3.02 -1.65 0.20 0.20  542 
132 135 33 36 -2.70 -2.92 0.24 0.26  237 
132 135 36 39 -4.53 -2.95 0.50 0.47  100 
132 135 39 42 -1.33 -1.76 0.50 0.41  99 
132 135 42 45 -1.92 -1.97 0.68 0.51  75 
132 135 45 48 -1.18 -2.42 0.59 0.41  67 
132 135 48 51 -2.12 0.17 0.54 0.60  47 
132 135 51 54 -0.10 0.75 0.55 0.49  54 
132 135 54 57 -2.88 1.14 0.42 0.37  81 
132 135 57 60 -1.15 1.94 0.61 0.48  44 
132 135 60 63 -1.52 -0.42 0.57 0.61  39 
132 135 63 66 -4.56 -1.31 1.40 0.78  11 
135 138 -27 -24 -7.95 -5.15 6.75 2.65  2 
135 138 -21 -18 -1.00 6.70 2.19 1.84  2 
135 138 -6 -3 0.58 -3.25 1.58 2.40  13 
135 138 -3 0 -1.08 -2.38 0.65 0.61  87 
135 138 0 3 -0.82 -1.89 0.43 0.43  182 
135 138 3 6 -5.57 -1.30 0.54 0.51  124 
135 138 6 9 -4.69 -3.59 0.39 0.38  133 
135 138 9 12 -3.20 -0.63 0.48 0.54  76 
135 138 12 15 -3.71 0.01 0.72 0.58  66 
135 138 15 18 -2.90 -1.44 0.48 0.51  137 
135 138 18 21 -4.21 -5.18 0.41 0.39  160 
135 138 21 24 -1.86 -2.01 0.42 0.44  155 
135 138 24 27 -0.48 -2.49 0.41 0.40  147 
135 138 27 30 -1.26 -1.93 0.29 0.30  190 
135 138 30 33 -0.72 -3.05 0.27 0.28  343 
135 138 33 36 0.10 -3.01 0.35 0.32  159 
135 138 36 39 -5.24 -2.64 0.55 0.44  144 
135 138 39 42 -4.00 -2.11 0.42 0.34  147 
135 138 42 45 -3.56 -2.45 0.49 0.45  97 
135 138 45 48 -1.55 -0.16 0.70 0.66  62 
135 138 48 51 -0.54 -1.64 0.50 0.44  62 
135 138 51 54 -3.46 0.34 0.53 0.65  66 
135 138 54 57 -2.41 2.11 0.72 0.82  59 
135 138 57 60 -3.61 1.49 0.44 0.57  81 
135 138 60 63 -2.11 -0.58 0.56 0.69  35 
135 138 63 66 -5.58 -3.10 0.62 0.76  21 
138 141 -6 -3 -2.59 -6.62 3.57 4.22  9 
138 141 -3 0 -0.78 -3.50 0.48 0.57  145 
138 141 0 3 -1.30 -3.54 0.35 0.33  251 
138 141 3 6 -4.20 -1.28 0.39 0.43  132 
138 141 6 9 -3.43 -3.50 0.36 0.35  131 
138 141 9 12 -1.13 -3.19 0.46 0.47  90 
138 141 12 15 -0.94 -3.83 0.50 0.53  80 
138 141 15 18 -0.29 -2.49 0.40 0.41  146 
138 141 18 21 -1.75 -4.28 0.49 0.53  135 
138 141 21 24 -2.18 -1.01 0.41 0.45  133 
138 141 24 27 -2.93 -1.67 0.32 0.35  124 
138 141 27 30 -3.23 -2.77 0.37 0.36  133 
138 141 30 33 -2.22 -3.05 0.40 0.43  149 
138 141 33 36 -0.29 -1.48 0.37 0.36  155 
138 141 36 39 -4.82 -1.51 0.46 0.44  152 
138 141 39 42 -3.48 -0.05 0.50 0.51  118 
138 141 42 45 -3.28 -0.74 0.46 0.45  76 
138 141 45 48 -2.41 0.39 0.48 0.51  79 
138 141 48 51 -5.82 0.83 0.64 0.67  53 
138 141 51 54 -6.76 -0.05 0.75 0.63  60 
138 141 54 57 -4.86 -0.88 0.60 0.67  58 
138 141 57 60 -4.93 -0.80 0.48 0.47  79 
138 141 60 63 -5.17 -2.44 0.64 0.63  43 
138 141 63 66 -4.54 -3.41 0.91 0.89  28 
138 141 66 69 -2.32 -4.46 1.26 2.19  13 
138 141 69 72 -1.45 -0.15 1.31 0.67  2 
141 144 -18 -15 -5.05 -0.60 0.53 0.64  2 
141 144 -3 0 -3.55 -3.80 0.58 0.46  124 
141 144 0 3 -3.53 -3.20 0.45 0.43  194 
141 144 3 6 -3.81 -0.98 0.35 0.40  172 
141 144 6 9 -1.99 -2.42 0.49 0.44  112 
141 144 9 12 -0.76 -0.83 0.46 0.43  119 
141 144 12 15 -2.08 -4.16 0.54 0.55  88 
141 144 15 18 -5.52 -4.61 0.61 0.51  79 
141 144 18 21 -6.29 -4.80 0.48 0.45  84 
141 144 21 24 -2.04 -1.08 0.39 0.41  106 
141 144 24 27 -0.46 -3.82 0.35 0.34  117 
141 144 27 30 -2.02 -3.00 0.45 0.43  101 
141 144 30 33 -4.04 -1.34 0.33 0.40  85 
141 144 33 36 -4.07 1.30 0.33 0.37  130 
141 144 36 39 -2.61 -0.59 0.38 0.38  99 
141 144 39 42 -2.08 1.06 0.45 0.44  71 
141 144 42 45 -0.35 0.91 0.41 0.44  121 
141 144 45 48 -2.22 -1.30 0.42 0.44  77 
141 144 48 51 -4.70 0.67 0.53 0.57  37 
141 144 51 54 -3.09 -0.63 0.72 0.65  70 
141 144 54 57 -2.18 -1.45 0.45 0.51  73 
141 144 57 60 -1.47 0.11 0.41 0.49  100 
141 144 60 63 -3.23 0.23 0.60 0.53  48 
141 144 63 66 -2.97 0.05 0.54 0.67  28 
141 144 66 69 -2.04 -1.92 0.86 0.78  21 
144 147 -24 -21 -2.00 2.95 1.56 0.67  2 
144 147 -21 -18 -3.50 1.30 0.83 0.99  3 
144 147 -12 -9 -2.50 -3.23 1.35 1.32  11 
144 147 -9 -6 -6.25 -2.60 0.46 2.47  2 
144 147 -6 -3 -7.70 -10.84 4.53 4.51  3 
144 147 -3 0 -1.46 -3.96 0.58 0.65  52 
144 147 0 3 -0.99 -3.22 0.36 0.36  185 
144 147 3 6 -1.53 -2.28 0.41 0.36  151 
144 147 6 9 -3.95 -2.26 0.37 0.35  79 
144 147 9 12 -5.43 -1.72 0.33 0.34  119 
144 147 12 15 -3.85 -5.31 0.40 0.43  99 
144 147 15 18 -2.24 -7.56 0.46 0.42  95 
144 147 18 21 -4.97 -3.97 0.57 0.60  117 
144 147 21 24 -4.13 -0.75 0.42 0.37  97 
144 147 24 27 -1.52 -2.89 0.38 0.39  108 
144 147 27 30 -0.88 -1.40 0.34 0.34  122 
144 147 30 33 -2.25 -1.75 0.35 0.37  139 
144 147 33 36 -1.89 -0.16 0.30 0.28  259 
144 147 36 39 -3.90 0.29 0.34 0.51  84 
144 147 39 42 -2.64 0.34 0.38 0.37  87 
144 147 42 45 -2.52 0.13 0.38 0.35  168 
144 147 45 48 0.19 -1.18 0.37 0.41  132 
144 147 48 51 -2.42 -1.73 0.59 0.68  61 
144 147 51 54 -4.60 -0.15 0.53 0.42  69 
144 147 54 57 -1.47 0.83 0.44 0.41  106 
144 147 57 60 -3.37 0.25 0.45 0.50  95 
144 147 60 63 -2.98 -0.98 0.50 0.56  43 
144 147 63 66 -4.24 -3.34 0.53 0.46  33 
144 147 66 69 -2.17 -2.17 0.87 0.76  15 
144 147 72 75 -1.40 -2.17 0.66 0.91  3 
147 150 -24 -21 1.10 -3.48 1.99 2.15  4 
147 150 -21 -18 -0.33 -0.38 1.06 0.94  4 
147 150 -9 -6 -6.43 -11.73 1.36 5.15  3 
147 150 -6 -3 -0.51 -3.07 2.38 3.97  7 
147 150 -3 0 -1.80 -2.41 0.36 0.33  213 
147 150 0 3 -1.41 -1.75 0.30 0.28  380 
147 150 3 6 -1.85 -2.76 0.41 0.35  151 
147 150 6 9 -1.48 -0.55 0.51 0.49  95 
147 150 9 12 -4.53 0.52 0.38 0.44  149 
147 150 12 15 -3.95 -4.03 0.49 0.45  107 
147 150 15 18 -0.06 -4.44 0.55 0.45  115 
147 150 18 21 0.11 -4.61 0.63 0.59  75 
147 150 21 24 -0.77 -2.72 0.33 0.40  121 
147 150 24 27 -2.85 -2.82 0.31 0.32  158 
147 150 27 30 -2.82 -2.15 0.42 0.45  177 
147 150 30 33 -3.25 -1.90 0.39 0.48  119 
147 150 33 36 2.24 -1.38 0.28 0.30  264 
147 150 36 39 -4.03 -4.97 0.60 0.47  97 
147 150 39 42 -2.14 -2.58 0.43 0.45  113 
147 150 42 45 -2.16 -2.54 0.36 0.45  129 
147 150 45 48 -2.23 -1.52 0.37 0.46  69 
147 150 48 51 -2.22 -2.26 0.44 0.45  66 
147 150 51 54 -3.38 0.68 0.38 0.54  55 
147 150 54 57 -0.80 -2.11 0.42 0.51  105 
147 150 57 60 -1.63 -0.35 0.52 0.57  90 
147 150 60 63 -2.95 -0.82 0.61 0.59  54 
147 150 63 66 -2.73 -1.48 0.59 0.66  23 
147 150 66 69 -2.42 -3.02 0.75 0.92  13 
147 150 69 72 -0.53 -0.83 1.20 1.66  9 
150 153 -33 -30 -1.60 0.95 1.20 1.45  2 
150 153 -27 -24 -6.30 0.05 2.26 1.45  2 
150 153 -18 -15 -4.25 -3.05 2.16 2.86  2 
150 153 -15 -12 -1.60 0.23 1.68 0.45  3 
150 153 -9 -6 -0.15 -0.50 2.02 0.78  2 
150 153 -6 -3 -0.42 2.03 2.50 2.90  8 
150 153 -3 0 -2.82 -3.85 0.32 0.37  364 
150 153 0 3 -1.75 -2.66 0.26 0.28  419 
150 153 3 6 -2.52 -2.50 0.39 0.34  181 
150 153 6 9 -2.32 -1.11 0.45 0.57  70 
150 153 9 12 -2.78 0.53 0.34 0.44  163 
150 153 12 15 -3.16 -3.09 0.43 0.44  83 
150 153 15 18 -3.68 -1.82 0.47 0.49  72 
150 153 18 21 -3.09 -5.42 0.42 0.42  86 
150 153 21 24 -1.97 -2.83 0.35 0.29  147 
150 153 24 27 -1.81 -2.18 0.39 0.42  148 
150 153 27 30 -2.68 -2.04 0.45 0.46  227 
150 153 30 33 -1.69 -1.18 0.58 0.54  87 
150 153 33 36 -2.19 -1.31 0.48 0.47  83 
150 153 36 39 -2.35 -3.29 0.47 0.45  84 
150 153 39 42 -1.41 -3.36 0.46 0.38  83 
150 153 42 45 -1.81 -3.32 0.47 0.34  87 
150 153 45 48 -2.05 -0.90 0.48 0.49  97 
150 153 48 51 -3.35 -0.91 0.49 0.52  58 
150 153 51 54 -5.56 -2.31 0.53 0.55  61 
150 153 54 57 -2.42 -1.69 0.60 0.54  73 
150 153 57 60 -1.68 -2.73 0.43 0.49  64 
150 153 60 63 -1.81 0.44 0.52 0.51  64 
150 153 63 66 -3.50 -1.57 0.75 0.62  25 
150 153 66 69 3.12 3.48 1.50 2.20  13 
150 153 69 72 -1.45 -1.19 0.63 1.07  11 
153 156 -45 -42 -1.50 -7.85 4.10 5.13  2 
153 156 -33 -30 0.95 -2.75 3.78 3.57  2 
153 156 -24 -21 -10.28 -17.65 7.53 7.25  4 
153 156 -18 -15 0.35 -4.40 0.11 0.57  2 
153 156 -9 -6 -1.93 -5.70 1.25 4.01  4 
153 156 -6 -3 1.05 -4.74 2.49 2.38  8 
153 156 -3 0 -1.21 -2.81 0.32 0.33  364 
153 156 0 3 -2.02 -1.34 0.37 0.33  247 
153 156 3 6 -2.01 -1.41 0.43 0.36  146 
153 156 6 9 -2.31 -1.49 0.56 0.59  58 
153 156 9 12 -2.65 -0.49 0.56 0.49  70 
153 156 12 15 -1.06 -1.87 0.49 0.45  73 
153 156 15 18 -3.19 -2.44 0.52 0.45  72 
153 156 18 21 -5.83 -2.60 0.39 0.37  89 
153 156 21 24 -3.80 -2.48 0.48 0.52  113 
153 156 24 27 -2.35 -2.23 0.36 0.37  144 
153 156 27 30 -1.26 -1.24 0.41 0.43  211 
153 156 30 33 0.21 -1.14 0.52 0.55  106 
153 156 33 36 -3.44 0.13 0.52 0.51  73 
153 156 36 39 -3.55 -3.36 0.58 0.51  70 
153 156 39 42 -1.98 -1.14 0.35 0.36  90 
153 156 42 45 -1.43 -0.85 0.41 0.38  122 
153 156 45 48 -1.72 0.55 0.47 0.52  78 
153 156 48 51 -3.75 -0.81 0.61 0.60  45 
153 156 51 54 -5.62 -1.09 0.47 0.57  53 
153 156 54 57 -3.02 -0.99 0.61 0.74  49 
153 156 57 60 -1.11 0.36 0.43 0.51  58 
153 156 60 63 -2.99 -0.97 0.46 0.41  68 
153 156 63 66 -5.49 1.60 0.50 0.54  32 
156 159 -30 -27 -2.06 0.96 1.52 1.61  5 
156 159 -27 -24 -0.55 -0.95 0.32 0.88  2 
156 159 -21 -18 0.43 -4.38 1.84 0.61  4 
156 159 -15 -12 1.87 -3.47 1.81 1.48  3 
156 159 -12 -9 2.77 -5.97 1.86 3.27  3 
156 159 -9 -6 3.87 -0.67 1.93 3.87  3 
156 159 -6 -3 1.55 1.30 3.57 3.96  2 
156 159 -3 0 -2.45 -1.57 0.38 0.39  275 
156 159 0 3 -0.79 -2.52 0.42 0.42  225 
156 159 3 6 -1.39 -0.10 0.44 0.45  115 
156 159 6 9 -3.22 -1.36 0.53 0.51  117 
156 159 9 12 -1.73 -1.79 0.43 0.37  85 
156 159 12 15 -1.25 -1.22 0.50 0.56  88 
156 159 15 18 -1.22 -2.33 0.37 0.39  91 
156 159 18 21 -1.79 -3.01 0.37 0.39  101 
156 159 21 24 0.47 -1.98 0.42 0.35  102 
156 159 24 27 -1.14 -2.71 0.34 0.38  124 
156 159 27 30 -1.02 -2.37 0.34 0.41  129 
156 159 30 33 -0.97 -4.20 0.37 0.36  182 
156 159 33 36 -2.12 -1.92 0.48 0.57  91 
156 159 36 39 -4.27 -4.28 0.57 0.53  75 
156 159 39 42 -1.18 -1.16 0.38 0.50  69 
156 159 42 45 -2.29 -1.59 0.39 0.49  85 
156 159 45 48 -2.39 0.75 0.54 0.61  66 
156 159 48 51 -3.37 -1.67 0.51 0.43  59 
156 159 51 54 -6.15 -1.86 0.44 0.48  62 
156 159 54 57 -2.41 0.93 0.48 0.62  61 
156 159 57 60 -3.09 3.58 0.57 0.63  95 
156 159 60 63 -3.98 0.12 0.48 0.52  97 
156 159 63 66 -4.03 2.93 0.44 0.41  97 
156 159 66 69 -6.28 -2.14 0.41 1.41  5 
159 162 -30 -27 3.59 1.44 2.91 2.73  11 
159 162 -27 -24 -4.05 -5.30 4.14 2.83  2 
159 162 -24 -21 8.50 -1.05 3.65 3.52  4 
159 162 -18 -15 -4.73 -8.67 1.45 1.21  3 
159 162 -15 -12 -1.55 -4.10 0.60 2.47  2 
159 162 -12 -9 -1.45 -3.10 0.11 0.14  2 
159 162 -6 -3 -0.99 -5.18 1.37 2.06  9 
159 162 -3 0 -0.55 -1.16 0.46 0.50  327 
159 162 0 3 0.08 -1.62 0.33 0.34  382 
159 162 3 6 -2.12 -1.35 0.33 0.37  241 
159 162 6 9 -4.19 -3.59 0.49 0.39  169 
159 162 9 12 -1.93 -1.32 0.37 0.36  116 
159 162 12 15 -0.55 -2.10 0.42 0.38  85 
159 162 15 18 -0.38 -2.51 0.38 0.33  146 
159 162 18 21 -2.31 -5.03 0.35 0.33  144 
159 162 21 24 -3.15 -3.49 0.40 0.46  80 
159 162 24 27 -2.99 -0.83 0.30 0.33  157 
159 162 27 30 -2.75 -2.32 0.36 0.29  191 
159 162 30 33 -4.02 -4.43 0.30 0.32  289 
159 162 33 36 -3.63 -4.31 0.35 0.31  135 
159 162 36 39 -4.20 -2.96 0.46 0.47  94 
159 162 39 42 -2.10 -2.01 0.38 0.41  67 
159 162 42 45 -4.49 -2.96 0.43 0.46  93 
159 162 45 48 -3.07 -1.52 0.52 0.49  60 
159 162 48 51 -3.72 -2.27 0.60 0.50  67 
159 162 51 54 -1.94 1.41 0.52 0.48  65 
159 162 54 57 -3.36 4.36 0.53 0.71  44 
159 162 57 60 -2.53 0.24 0.60 0.62  75 
159 162 60 63 -3.27 2.13 0.49 0.54  90 
159 162 63 66 -3.59 2.31 0.53 0.41  71 
159 162 66 69 -3.98 1.77 0.83 0.68  21 
162 165 -33 -30 36.15 -85.90 33.76 58.97  2 
162 165 -30 -27 -2.33 -10.83 1.96 4.49  3 
162 165 -27 -24 2.05 -10.60 1.17 6.29  2 
162 165 -24 -21 4.77 0.80 2.57 4.38  3 
162 165 -18 -15 -0.20 -0.40 0.78 1.63  3 
162 165 -15 -12 -20.10 -6.25 8.98 6.75  2 
162 165 -12 -9 -1.20 1.70 1.63 0.42  2 
162 165 -9 -6 -4.38 -1.14 4.00 3.86  5 
162 165 -6 -3 -4.80 -1.66 1.35 1.26  20 
162 165 -3 0 -1.92 -2.08 0.56 0.52  325 
162 165 0 3 -1.59 -1.77 0.41 0.42  338 
162 165 3 6 -2.53 -0.87 0.46 0.38  152 
162 165 6 9 -2.63 -0.81 0.39 0.38  137 
162 165 9 12 -1.12 -1.53 0.39 0.43  113 
162 165 12 15 -0.56 -1.47 0.53 0.44  106 
162 165 15 18 -1.04 -2.25 0.48 0.41  116 
162 165 18 21 -2.83 -6.30 0.39 0.37  141 
162 165 21 24 -1.87 -2.55 0.53 0.48  79 
162 165 24 27 -2.51 -1.82 0.44 0.53  90 
162 165 27 30 -4.01 0.12 0.28 0.27  224 
162 165 30 33 -3.43 -1.27 0.33 0.33  198 
162 165 33 36 0.72 -5.01 0.37 0.40  158 
162 165 36 39 -3.62 -1.39 0.48 0.38  89 
162 165 39 42 -0.95 -2.21 0.27 0.29  233 
162 165 42 45 -3.44 -0.03 0.39 0.41  159 
162 165 45 48 -2.89 0.80 0.76 0.65  47 
162 165 48 51 -3.95 -0.64 0.38 0.48  82 
162 165 51 54 -2.35 1.75 0.47 0.46  66 
162 165 54 57 -4.13 0.75 0.53 0.56  51 
162 165 57 60 -1.65 3.12 0.54 0.63  77 
162 165 60 63 -0.49 1.42 0.63 0.51  100 
162 165 63 66 -1.26 1.87 0.55 0.71  76 
162 165 66 69 -3.00 1.70 0.86 1.14  19 
162 165 69 72 3.40 1.85 3.39 1.24  2 
165 168 -45 -42 0.50 -1.50 0.64 0.21  2 
165 168 -33 -30 -4.95 -4.50 0.46 0.78  2 
165 168 -27 -24 -3.90 -5.45 1.84 1.38  2 
165 168 -21 -18 7.07 -13.90 22.54 5.38  3 
165 168 -12 -9 1.97 -0.90 1.12 1.44  3 
165 168 -9 -6 -0.35 4.50 0.32 1.41  2 
165 168 -6 -3 -4.71 1.85 1.09 1.52  13 
165 168 -3 0 -0.95 -1.11 0.55 0.58  258 
165 168 0 3 -0.60 -2.28 0.49 0.49  207 
165 168 3 6 -1.33 -1.36 0.52 0.42  77 
165 168 6 9 -2.46 -2.64 0.66 0.62  83 
165 168 9 12 -2.93 -1.12 0.57 0.58  75 
165 168 12 15 -2.69 -2.05 0.46 0.48  144 
165 168 15 18 -3.40 -2.16 0.35 0.44  101 
165 168 18 21 -3.48 -4.90 0.51 0.44  111 
165 168 21 24 -2.15 -3.15 0.41 0.50  79 
165 168 24 27 -0.98 0.26 0.43 0.38  71 
165 168 27 30 -5.23 0.26 0.38 0.41  102 
165 168 30 33 -2.22 -0.22 0.47 0.53  86 
165 168 33 36 0.32 -3.26 0.42 0.46  71 
165 168 36 39 -4.26 -0.68 0.48 0.55  99 
165 168 39 42 -1.96 -2.18 0.45 0.38  121 
165 168 42 45 -2.33 -2.67 0.42 0.46  101 
165 168 45 48 -2.30 -1.15 0.53 0.51  61 
165 168 48 51 0.66 -0.89 0.53 0.47  62 
165 168 51 54 -0.88 1.50 0.40 0.45  61 
165 168 54 57 -2.76 1.29 0.56 0.58  58 
165 168 57 60 -0.59 2.33 0.63 0.49  56 
165 168 60 63 -0.81 0.26 0.42 0.56  82 
165 168 63 66 -0.45 1.38 0.47 0.45  73 
165 168 66 69 1.09 4.02 1.08 0.85  21 
165 168 72 75 -2.82 3.62 1.27 2.54  5 
168 171 -30 -27 -1.35 -0.80 1.38 1.56  2 
168 171 -27 -24 3.05 -8.60 0.81 4.88  2 
168 171 -21 -18 -3.65 -0.95 0.60 2.37  2 
168 171 -18 -15 -0.27 3.80 1.31 5.73  3 
168 171 -15 -12 -0.51 -4.73 2.02 0.99  7 
168 171 -6 -3 2.03 4.09 3.66 2.10  9 
168 171 -3 0 -2.57 -0.67 0.47 0.45  210 
168 171 0 3 0.07 -1.97 0.41 0.42  211 
168 171 3 6 -1.91 -3.52 0.45 0.45  144 
168 171 6 9 -2.59 -3.91 0.48 0.56  131 
168 171 9 12 -2.93 1.38 0.47 0.53  82 
168 171 12 15 -4.94 -2.27 0.39 0.37  143 
168 171 15 18 -4.98 -0.55 0.39 0.41  125 
168 171 18 21 -4.86 -3.00 0.50 0.49  82 
168 171 21 24 -4.10 -2.44 0.41 0.37  112 
168 171 24 27 -0.79 0.09 0.44 0.44  88 
168 171 27 30 -1.84 1.44 0.50 0.53  108 
168 171 30 33 -1.77 -1.59 0.48 0.58  87 
168 171 33 36 -2.34 -0.49 0.48 0.47  67 
168 171 36 39 -3.47 -0.46 0.56 0.69  72 
168 171 39 42 -5.97 -2.82 0.47 0.53  74 
168 171 42 45 -3.29 -2.48 0.61 0.55  67 
168 171 45 48 -1.15 0.76 0.42 0.47  108 
168 171 48 51 -1.15 1.73 0.42 0.64  57 
168 171 51 54 -1.68 0.54 0.63 0.59  48 
168 171 54 57 -1.80 2.78 0.66 0.66  47 
168 171 57 60 -4.10 -0.34 0.58 0.54  38 
168 171 60 63 -2.98 -0.05 0.49 0.53  56 
168 171 63 66 -1.38 3.48 0.56 0.63  56 
168 171 66 69 -2.70 5.50 1.03 1.45  15 
171 174 -30 -27 -1.17 -13.03 0.40 1.00  3 
171 174 -24 -21 0.35 -3.40 0.88 1.48  2 
171 174 -21 -18 0.80 2.65 0.07 0.46  2 
171 174 -18 -15 -0.05 -5.35 1.52 1.94  2 
171 174 -15 -12 4.29 -3.63 1.62 0.81  8 
171 174 -6 -3 -5.47 -1.13 1.81 1.05  28 
171 174 -3 0 -3.64 -1.91 0.43 0.43  249 
171 174 0 3 -2.30 -3.93 0.51 0.46  216 
171 174 3 6 -3.30 -3.04 0.55 0.46  159 
171 174 6 9 -5.49 -4.92 0.47 0.51  154 
171 174 9 12 -4.39 0.45 0.59 0.48  104 
171 174 12 15 -4.33 -1.90 0.29 0.26  209 
171 174 15 18 -4.71 -1.59 0.39 0.38  197 
171 174 18 21 -3.67 -3.13 0.54 0.53  80 
171 174 21 24 -3.43 -2.49 0.38 0.38  118 
171 174 24 27 -0.14 -0.69 0.40 0.41  123 
171 174 27 30 0.10 -0.01 0.46 0.44  97 
171 174 30 33 0.92 -2.49 0.42 0.47  133 
171 174 33 36 -0.02 -2.46 0.47 0.50  79 
171 174 36 39 -2.32 -0.35 0.60 0.56  84 
171 174 39 42 -3.19 -1.76 0.60 0.72  85 
171 174 42 45 -2.17 -3.70 0.52 0.47  71 
171 174 45 48 -1.93 0.91 0.37 0.39  191 
171 174 48 51 -2.74 -0.37 0.40 0.46  103 
171 174 51 54 -2.92 1.60 0.52 0.49  68 
171 174 54 57 -2.87 -1.79 0.59 0.76  52 
171 174 57 60 -1.01 0.31 0.51 0.58  71 
171 174 60 63 -0.93 -0.92 0.60 0.63  60 
171 174 63 66 -4.78 2.50 0.63 0.71  48 
171 174 66 69 -3.27 2.73 0.96 1.88  15 
174 177 -39 -36 -5.10 -8.55 3.61 6.61  2 
174 177 -30 -27 37.85 -8.20 24.22 4.38  2 
174 177 -27 -24 1.30 -3.30 2.69 2.12  2 
174 177 -24 -21 -12.06 -4.34 9.75 9.15  5 
174 177 -9 -6 -15.70 18.15 12.23 12.98  2 
174 177 -6 -3 -2.86 -1.62 1.76 1.50  19 
174 177 -3 0 -3.50 -1.44 0.37 0.34  250 
174 177 0 3 -4.53 -0.64 0.47 0.44  201 
174 177 3 6 -2.28 -4.19 0.56 0.42  82 
174 177 6 9 -2.76 -3.22 0.58 0.54  79 
174 177 9 12 -1.30 -2.30 0.50 0.55  96 
174 177 12 15 -0.45 -3.44 0.37 0.40  132 
174 177 15 18 -0.71 -4.16 0.46 0.42  96 
174 177 18 21 -0.08 -6.44 0.63 0.64  84 
174 177 21 24 -2.36 -2.98 0.60 0.52  55 
174 177 24 27 -1.44 0.72 0.49 0.48  118 
174 177 27 30 -0.09 -0.22 0.39 0.36  168 
174 177 30 33 -3.84 1.43 0.48 0.48  106 
174 177 33 36 -0.91 0.18 0.46 0.56  66 
174 177 36 39 -3.45 -3.24 0.54 0.45  87 
174 177 39 42 -3.66 -3.77 0.49 0.58  105 
174 177 42 45 -5.09 -4.46 0.64 0.64  53 
174 177 45 48 -2.09 -1.26 0.42 0.40  122 
174 177 48 51 -1.17 -1.46 0.48 0.58  65 
174 177 51 54 -4.28 -1.33 0.44 0.52  55 
174 177 54 57 -2.58 1.58 0.56 0.63  57 
174 177 57 60 -1.20 1.56 0.38 0.38  87 
174 177 60 63 -2.03 -0.08 0.58 0.55  62 
174 177 63 66 -1.61 3.36 0.42 0.49  66 
174 177 66 69 -0.43 3.60 0.92 0.88  27 
177 180 -33 -30 -4.90 -0.33 2.40 3.43  3 
177 180 -21 -18 -2.44 -1.36 1.34 0.69  7 
177 180 -18 -15 -7.50 2.94 1.75 2.10  5 
177 180 -12 -9 -3.82 -2.28 1.58 0.93  19 
177 180 -6 -3 -1.79 -4.43 1.74 1.56  11 
177 180 -3 0 -1.47 -3.76 0.34 0.36  260 
177 180 0 3 -1.05 -4.03 0.40 0.33  251 
177 180 3 6 -1.31 -5.42 0.57 0.41  89 
177 180 6 9 -5.16 -1.76 0.47 0.56  105 
177 180 9 12 -2.13 -1.92 0.54 0.44  94 
177 180 12 15 -1.53 -4.14 0.42 0.39  117 
177 180 15 18 -1.68 -4.77 0.54 0.59  75 
177 180 18 21 -5.51 -6.11 0.52 0.57  74 
177 180 21 24 -4.94 -0.57 0.53 0.44  72 
177 180 24 27 -2.58 -2.69 0.41 0.44  77 
177 180 27 30 -2.29 -0.75 0.53 0.45  105 
177 180 30 33 -1.77 -3.00 0.58 0.65  78 
177 180 33 36 0.44 -1.13 0.41 0.41  74 
177 180 36 39 -1.66 -3.05 0.50 0.52  70 
177 180 39 42 -2.13 -1.92 0.45 0.42  143 
177 180 42 45 -4.58 -1.95 0.55 0.53  76 
177 180 45 48 -0.89 0.22 0.47 0.41  97 
177 180 48 51 -1.08 -0.11 0.50 0.44  59 
177 180 51 54 -1.60 -0.25 0.90 0.50  45 
177 180 54 57 -3.01 1.42 0.51 0.48  79 
177 180 57 60 -3.98 -0.98 0.57 0.49  94 
177 180 60 63 -3.89 1.55 0.51 0.80  39 
177 180 63 66 -1.94 1.67 0.42 0.46  63 
177 180 66 69 -2.90 3.37 0.79 1.10  28 
180 183 -27 -24 1.70 -1.10 0.41 0.79  4 
180 183 -24 -21 0.63 -4.17 4.39 3.18  3 
180 183 -21 -18 -2.56 -1.38 2.34 1.85  5 
180 183 -18 -15 2.65 6.80 3.08 4.81  2 
180 183 -15 -12 -2.10 -2.75 1.56 2.72  2 
180 183 -12 -9 -5.19 1.16 1.23 1.22  20 
180 183 -9 -6 -6.69 0.03 1.37 2.11  10 
180 183 -6 -3 -7.19 -0.02 1.14 1.56  18 
180 183 -3 0 -3.44 -5.04 0.29 0.26  401 
180 183 0 3 -2.91 -5.64 0.21 0.20  566 
180 183 3 6 -3.86 -3.87 0.48 0.46  86 
180 183 6 9 -3.45 -5.30 0.56 0.63  59 
180 183 9 12 -3.85 -2.75 0.45 0.51  106 
180 183 12 15 -1.52 -5.48 0.42 0.52  90 
180 183 15 18 -5.53 -4.99 0.49 0.52  68 
180 183 18 21 -6.53 -3.77 0.48 0.54  80 
180 183 21 24 -4.47 -2.23 0.44 0.39  82 
180 183 24 27 -3.09 -2.03 0.52 0.57  92 
180 183 27 30 -0.18 -3.21 0.51 0.64  69 
180 183 30 33 1.84 -2.69 0.61 0.41  98 
180 183 33 36 0.38 -2.42 0.56 0.66  72 
180 183 36 39 -2.64 -3.11 0.71 0.63  74 
180 183 39 42 -3.50 -0.03 0.34 0.39  169 
180 183 42 45 -4.51 -0.90 0.57 0.48  63 
180 183 45 48 -4.51 1.29 0.44 0.49  65 
180 183 48 51 -2.65 0.98 0.50 0.70  43 
180 183 51 54 -1.10 -0.72 0.47 0.49  59 
180 183 54 57 -4.18 -1.24 0.55 0.50  57 
180 183 57 60 -2.80 0.60 0.35 0.39  65 
180 183 60 63 -0.80 2.98 0.77 0.77  47 
180 183 63 66 -2.08 3.65 0.54 0.48  48 
180 183 66 69 -4.91 2.27 0.89 1.07  23 
183 186 -24 -21 -2.87 -2.10 5.67 2.74  3 
183 186 -21 -18 -2.15 -1.38 2.22 2.06  4 
183 186 -15 -12 -2.67 -0.63 2.32 1.14  3 
183 186 -12 -9 -3.67 2.50 0.85 0.82  42 
183 186 -9 -6 -2.17 1.76 1.36 1.67  11 
183 186 -6 -3 -4.37 1.29 1.71 2.09  18 
183 186 -3 0 -6.69 -3.51 0.35 0.35  352 
183 186 0 3 -4.42 -3.04 0.34 0.30  342 
183 186 3 6 -6.16 -3.18 0.52 0.38  85 
183 186 6 9 -4.84 -1.88 0.70 0.51  84 
183 186 9 12 -3.64 -3.76 0.62 0.56  93 
183 186 12 15 -1.08 -3.69 0.48 0.52  133 
183 186 15 18 -4.27 -5.54 0.54 0.53  91 
183 186 18 21 -7.09 -3.78 0.59 0.47  85 
183 186 21 24 -3.75 -3.30 0.48 0.38  79 
183 186 24 27 -0.09 -1.20 0.44 0.46  129 
183 186 27 30 0.05 -3.58 0.40 0.44  144 
183 186 30 33 -1.57 -0.03 0.71 0.73  94 
183 186 33 36 -1.19 -2.55 0.72 0.73  85 
183 186 36 39 -2.81 -3.96 0.50 0.51  148 
183 186 39 42 -2.84 -0.31 0.33 0.28  226 
183 186 42 45 -3.55 1.00 0.39 0.34  221 
183 186 45 48 -2.73 2.12 0.50 0.66  69 
183 186 48 51 -3.66 0.39 0.47 0.42  70 
183 186 51 54 -1.28 -0.44 0.66 0.65  57 
183 186 54 57 -2.67 -2.40 0.60 0.65  56 
183 186 57 60 -0.82 -0.62 0.73 0.71  47 
183 186 60 63 -4.50 2.70 0.91 0.77  43 
183 186 63 66 -6.63 3.15 0.36 0.46  46 
183 186 66 69 -3.36 2.63 0.56 0.66  27 
183 186 75 78 -6.83 5.69 1.79 2.17  9 
186 189 -33 -30 -8.43 -6.50 4.08 3.53  3 
186 189 -30 -27 -2.80 -1.45 4.10 2.51  2 
186 189 -27 -24 -0.60 -4.76 0.95 0.61  5 
186 189 -21 -18 0.50 4.55 0.78 1.38  2 
186 189 -18 -15 -6.40 -1.70 0.92 0.85  2 
186 189 -12 -9 -7.76 -0.80 1.53 1.47  27 
186 189 -6 -3 -1.71 -3.24 1.33 1.15  18 
186 189 -3 0 -5.34 -2.21 0.42 0.38  291 
186 189 0 3 -4.86 -2.09 0.40 0.42  253 
186 189 3 6 -4.66 -3.45 0.40 0.41  158 
186 189 6 9 -5.28 -1.04 0.58 0.63  87 
186 189 9 12 1.56 -3.77 0.52 0.51  84 
186 189 12 15 1.08 -3.76 0.44 0.42  227 
186 189 15 18 1.24 -4.78 0.39 0.34  172 
186 189 18 21 -0.99 -3.29 0.45 0.45  97 
186 189 21 24 -4.45 -1.04 0.47 0.54  72 
186 189 24 27 -3.64 1.44 0.43 0.37  139 
186 189 27 30 -0.25 -3.49 0.41 0.34  135 
186 189 30 33 -0.21 -2.81 0.63 0.48  106 
186 189 33 36 -0.18 -1.21 0.48 0.44  127 
186 189 36 39 -0.89 0.03 0.55 0.56  130 
186 189 39 42 -1.75 3.25 0.38 0.42  180 
186 189 42 45 -2.43 2.81 0.43 0.49  168 
186 189 45 48 -0.38 -0.09 0.47 0.43  144 
186 189 48 51 -1.67 0.23 0.42 0.46  85 
186 189 51 54 -1.86 1.80 0.55 0.52  63 
186 189 54 57 -1.39 -0.70 0.63 0.55  62 
186 189 57 60 -2.92 0.15 0.52 0.61  40 
186 189 60 63 -4.15 0.87 0.53 0.54  62 
186 189 63 66 -6.50 4.80 0.47 0.43  58 
186 189 66 69 -4.34 2.76 0.80 0.71  23 
189 192 -27 -24 -2.65 -4.10 1.80 1.41  2 
189 192 -21 -18 -0.88 -6.73 2.50 1.33  4 
189 192 -12 -9 -6.59 -3.56 2.57 1.93  7 
189 192 -9 -6 -8.11 1.30 0.78 1.87  4 
189 192 -6 -3 -7.67 -0.28 2.79 1.33  10 
189 192 -3 0 0.70 -2.47 0.52 0.49  270 
189 192 0 3 -1.83 -1.68 0.48 0.46  289 
189 192 3 6 -4.18 0.08 0.47 0.46  147 
189 192 6 9 -4.64 -2.32 0.67 0.56  79 
189 192 9 12 -0.77 -3.89 0.51 0.46  83 
189 192 12 15 -0.78 -2.20 0.51 0.45  87 
189 192 15 18 1.06 -3.15 0.57 0.59  93 
189 192 18 21 -1.43 -3.22 0.61 0.60  84 
189 192 21 24 -4.55 -1.82 0.52 0.38  99 
189 192 24 27 -3.67 -1.07 0.51 0.56  89 
189 192 27 30 -1.53 -1.82 0.55 0.52  85 
189 192 30 33 -3.65 -4.36 0.49 0.52  112 
189 192 33 36 -2.68 -1.37 0.44 0.45  138 
189 192 36 39 -1.19 -1.11 0.53 0.53  114 
189 192 39 42 -3.50 1.84 0.54 0.51  124 
189 192 42 45 -3.34 -0.38 0.40 0.42  229 
189 192 45 48 -3.37 -0.21 0.39 0.41  197 
189 192 48 51 -4.94 -1.81 0.67 0.57  60 
189 192 51 54 -3.65 1.75 0.47 0.60  54 
189 192 54 57 -1.69 1.82 0.50 0.63  46 
189 192 57 60 -3.74 2.00 0.54 0.53  52 
189 192 60 63 -4.78 0.86 0.58 0.60  84 
189 192 63 66 -2.97 2.50 0.55 0.57  59 
189 192 66 69 -1.38 2.74 0.99 1.06  25 
189 192 69 72 -6.00 0.00 1.56 1.13  2 
192 195 -27 -24 -2.07 -4.97 1.26 2.58  3 
192 195 -24 -21 -0.48 -6.28 2.09 2.18  4 
192 195 -21 -18 3.75 3.75 0.53 3.85  2 
192 195 -18 -15 -3.25 -4.15 0.53 0.46  2 
192 195 -12 -9 9.05 0.55 5.40 1.88  4 
192 195 -9 -6 -5.36 -2.46 3.14 1.75  5 
192 195 -6 -3 -1.12 1.53 0.84 1.18  23 
192 195 -3 0 -0.13 -1.68 0.54 0.48  280 
192 195 0 3 -2.54 -3.12 0.58 0.47  233 
192 195 3 6 -1.79 -2.47 0.50 0.47  97 
192 195 6 9 -3.05 -3.33 0.85 0.62  83 
192 195 9 12 -0.35 -4.83 0.51 0.39  69 
192 195 12 15 -1.08 -3.10 0.65 0.49  81 
192 195 15 18 1.16 0.29 0.63 0.54  84 
192 195 18 21 -2.84 -1.67 0.62 0.58  82 
192 195 21 24 -2.08 -4.03 0.57 0.44  107 
192 195 24 27 -0.99 -0.38 0.59 0.53  84 
192 195 27 30 -3.60 -0.44 0.35 0.35  123 
192 195 30 33 -2.14 -2.46 0.45 0.57  91 
192 195 33 36 -1.05 -0.20 0.58 0.63  87 
192 195 36 39 -4.74 -1.33 0.46 0.42  111 
192 195 39 42 -2.33 0.90 0.55 0.59  82 
192 195 42 45 -4.09 -1.15 0.44 0.53  104 
192 195 45 48 -2.11 -1.11 0.49 0.40  110 
192 195 48 51 -6.16 -0.13 0.47 0.64  53 
192 195 51 54 -6.52 1.04 0.52 0.46  54 
192 195 54 57 -0.32 -0.47 0.56 0.54  60 
192 195 57 60 -3.14 1.96 0.67 0.77  45 
192 195 60 63 -2.61 1.48 0.49 0.60  69 
192 195 63 66 -0.10 0.54 0.52 0.58  52 
192 195 66 69 -1.40 1.39 0.99 0.88  19 
195 198 -33 -30 -0.65 -26.65 12.06 14.39  2 
195 198 -27 -24 0.50 -1.07 1.50 1.43  7 
195 198 -24 -21 -2.28 -2.03 1.61 1.69  4 
195 198 -18 -15 -5.76 -3.93 2.88 2.77  10 
195 198 -15 -12 0.42 -5.40 2.25 2.04  9 
195 198 -12 -9 0.85 -3.75 3.06 2.62  4 
195 198 -9 -6 0.69 5.88 2.91 3.23  4 
195 198 -6 -3 -0.94 2.63 1.24 2.07  22 
195 198 -3 0 -3.64 -2.60 0.47 0.44  298 
195 198 0 3 -3.28 -4.14 0.48 0.47  260 
195 198 3 6 -5.16 -4.62 0.47 0.54  83 
195 198 6 9 -4.27 -3.81 0.36 0.43  77 
195 198 9 12 -1.87 -1.35 0.51 0.52  86 
195 198 12 15 -2.94 -2.50 0.55 0.51  104 
195 198 15 18 -2.58 -2.73 0.65 0.50  73 
195 198 18 21 -0.85 -2.24 0.54 0.47  72 
195 198 21 24 -1.01 -3.84 0.54 0.52  74 
195 198 24 27 -3.09 -2.00 0.46 0.57  92 
195 198 27 30 -5.38 -0.33 0.34 0.38  200 
195 198 30 33 -3.62 -3.18 0.52 0.52  76 
195 198 33 36 -1.01 -0.17 0.51 0.37  88 
195 198 36 39 -3.29 -1.56 0.50 0.51  75 
195 198 39 42 -2.71 -2.47 0.44 0.49  72 
195 198 42 45 -3.13 -2.52 0.61 0.50  59 
195 198 45 48 -3.68 -0.12 0.56 0.57  51 
195 198 48 51 -2.34 0.87 0.48 0.51  57 
195 198 51 54 -1.78 3.25 0.44 0.57  48 
195 198 54 57 -0.03 3.51 0.53 0.47  87 
195 198 57 60 -0.20 2.07 0.53 0.49  64 
195 198 60 63 -1.11 -3.09 0.55 0.55  42 
195 198 63 66 -1.50 2.41 0.68 0.58  46 
195 198 66 69 -2.85 3.56 0.76 0.89  25 
195 198 69 72 0.55 -1.35 0.67 2.51  2 
198 201 -33 -30 6.63 -1.10 2.15 1.89  3 
198 201 -18 -15 -1.86 7.48 3.92 4.13  11 
198 201 -15 -12 -1.67 -2.87 2.01 1.22  7 
198 201 -12 -9 -5.63 1.60 2.06 3.06  3 
198 201 -9 -6 -3.74 0.77 1.67 2.93  3 
198 201 -6 -3 -1.71 1.75 1.33 1.52  21 
198 201 -3 0 -2.30 -2.75 0.47 0.50  276 
198 201 0 3 -3.41 -2.03 0.48 0.51  230 
198 201 3 6 -5.05 -4.07 0.53 0.33  69 
198 201 6 9 -3.27 -5.22 0.48 0.48  80 
198 201 9 12 -1.42 -1.89 0.56 0.57  93 
198 201 12 15 -2.28 1.09 0.48 0.46  120 
198 201 15 18 -2.92 -1.77 0.49 0.51  90 
198 201 18 21 -3.34 -4.66 0.30 0.36  140 
198 201 21 24 -1.18 -2.47 0.45 0.43  110 
198 201 24 27 -2.88 -0.12 0.51 0.46  107 
198 201 27 30 -3.84 0.06 0.58 0.49  99 
198 201 30 33 -1.49 -3.25 0.54 0.47  80 
198 201 33 36 -0.94 -0.34 0.65 0.54  54 
198 201 36 39 -1.64 -1.20 0.60 0.77  60 
198 201 39 42 -4.88 -2.03 0.43 0.56  56 
198 201 42 45 -1.74 -0.75 0.62 0.66  54 
198 201 45 48 -5.85 -0.97 0.41 0.45  96 
198 201 48 51 -4.41 0.22 0.49 0.48  108 
198 201 51 54 -2.07 1.99 0.33 0.41  108 
198 201 54 57 0.69 2.85 0.31 0.38  137 
198 201 57 60 -0.81 3.85 0.30 0.34  124 
198 201 60 63 0.47 0.01 0.60 0.59  43 
198 201 63 66 -2.38 1.54 0.49 0.57  36 
198 201 66 69 1.44 2.70 0.94 0.89  20 
198 201 72 75 -1.35 2.80 1.94 0.64  2 
201 204 -39 -36 16.70 -18.75 20.72 3.71  2 
201 204 -33 -30 0.20 -3.85 1.70 1.03  2 
201 204 -24 -21 -10.25 15.40 4.99 13.72  2 
201 204 -21 -18 1.25 -9.45 4.14 4.14  2 
201 204 -9 -6 -1.43 1.47 2.30 1.70  3 
201 204 -6 -3 0.25 3.22 0.91 1.22  39 
201 204 -3 0 -1.68 -1.05 0.40 0.39  378 
201 204 0 3 -4.82 -1.91 0.47 0.39  264 
201 204 3 6 -5.50 -2.95 0.46 0.41  100 
201 204 6 9 -3.94 -5.42 0.60 0.54  89 
201 204 9 12 -2.83 -1.54 0.70 0.60  82 
201 204 12 15 -2.75 0.60 0.36 0.35  221 
201 204 15 18 -5.21 -3.53 0.31 0.38  137 
201 204 18 21 -3.56 -4.81 0.37 0.35  178 
201 204 21 24 -0.25 -2.28 0.44 0.46  110 
201 204 24 27 -0.92 -0.07 0.60 0.48  86 
201 204 27 30 -3.57 -3.47 0.35 0.36  91 
201 204 30 33 -1.89 -2.52 0.52 0.52  91 
201 204 33 36 -0.30 0.89 0.69 0.52  61 
201 204 36 39 -3.20 -0.49 0.60 0.57  74 
201 204 39 42 -4.63 -0.93 0.52 0.48  72 
201 204 42 45 -3.65 -2.13 0.56 0.58  43 
201 204 45 48 -5.38 -2.21 0.38 0.42  141 
201 204 48 51 -3.58 -2.99 0.38 0.38  143 
201 204 51 54 -2.79 1.25 0.37 0.34  115 
201 204 54 57 -1.16 1.46 0.40 0.34  138 
201 204 57 60 -2.14 0.06 0.39 0.41  130 
201 204 60 63 -0.76 1.61 0.62 0.52  53 
201 204 63 66 0.01 1.63 0.60 0.66  46 
201 204 66 69 3.11 1.02 0.94 0.86  23 
204 207 -30 -27 2.50 -14.27 5.54 3.59  3 
204 207 -27 -24 -2.07 0.07 2.10 1.44  3 
204 207 -21 -18 -4.65 2.95 1.03 0.18  2 
204 207 -15 -12 -3.60 0.15 1.96 2.05  4 
204 207 -9 -6 -3.80 -2.36 2.27 1.01  5 
204 207 -6 -3 -3.83 -2.53 1.22 0.98  16 
204 207 -3 0 -2.33 -1.62 0.32 0.30  383 
204 207 0 3 -4.60 -0.23 0.36 0.32  301 
204 207 3 6 -4.01 0.06 0.43 0.39  92 
204 207 6 9 -5.27 -2.54 0.40 0.42  83 
204 207 9 12 -2.74 -1.24 0.49 0.39  81 
204 207 12 15 -2.69 -1.73 0.41 0.46  147 
204 207 15 18 -1.26 -0.80 0.49 0.48  91 
204 207 18 21 -2.74 -3.90 0.43 0.41  97 
204 207 21 24 -1.91 -3.82 0.40 0.37  105 
204 207 24 27 -3.55 -1.01 0.49 0.49  118 
204 207 27 30 -5.02 -4.39 0.42 0.42  176 
204 207 30 33 -2.98 -2.72 0.54 0.51  69 
204 207 33 36 -1.19 -1.54 0.57 0.61  49 
204 207 36 39 -5.18 1.28 0.58 0.51  69 
204 207 39 42 -5.29 -0.74 0.50 0.47  62 
204 207 42 45 -4.42 -2.54 0.47 0.51  64 
204 207 45 48 -4.62 -1.93 0.44 0.54  86 
204 207 48 51 -1.89 -2.31 0.68 0.68  78 
204 207 51 54 -1.77 -0.09 0.41 0.42  162 
204 207 54 57 0.45 0.12 0.36 0.35  155 
204 207 57 60 0.52 -0.12 0.57 0.45  63 
204 207 60 63 -3.14 3.77 0.46 0.49  82 
204 207 63 66 -2.87 0.78 0.65 0.66  50 
204 207 66 69 0.35 -0.24 0.74 0.84  27 
207 210 -33 -30 1.23 -2.70 3.71 2.30  4 
207 210 -27 -24 -0.65 1.38 1.63 0.57  6 
207 210 -24 -21 -5.04 -2.00 1.94 1.11  5 
207 210 -21 -18 -4.65 -0.10 2.30 1.20  2 
207 210 -18 -15 0.10 -3.67 0.73 1.27  3 
207 210 -12 -9 -15.35 -11.50 12.45 8.94  4 
207 210 -6 -3 -0.59 -0.74 1.42 1.51  17 
207 210 -3 0 -1.33 -2.33 0.42 0.38  328 
207 210 0 3 -5.07 -1.72 0.39 0.35  365 
207 210 3 6 -5.57 -1.81 0.42 0.38  143 
207 210 6 9 -2.22 -2.79 0.47 0.44  87 
207 210 9 12 -2.94 -2.25 0.54 0.47  76 
207 210 12 15 -2.70 -4.15 0.41 0.39  87 
207 210 15 18 -3.90 -3.08 0.43 0.39  113 
207 210 18 21 -6.56 -2.82 0.51 0.54  78 
207 210 21 24 -3.10 -1.39 0.51 0.45  75 
207 210 24 27 -3.30 0.14 0.39 0.44  96 
207 210 27 30 -3.26 -2.89 0.44 0.41  65 
207 210 30 33 -2.33 -4.31 0.39 0.48  87 
207 210 33 36 -0.99 -2.07 0.38 0.37  74 
207 210 36 39 -4.03 -2.19 0.49 0.51  72 
207 210 39 42 -1.62 0.68 0.49 0.52  64 
207 210 42 45 -1.22 1.04 0.96 0.98  40 
207 210 45 48 -2.72 -0.17 0.56 0.55  64 
207 210 48 51 -2.98 2.35 0.69 0.83  56 
207 210 51 54 -1.06 1.97 0.46 0.54  146 
207 210 54 57 -0.37 -2.95 0.50 0.44  104 
207 210 57 60 -2.96 1.59 0.49 0.43  53 
207 210 60 63 -4.68 3.34 0.41 0.41  85 
207 210 63 66 -3.07 2.29 0.55 0.60  42 
207 210 66 69 -1.64 -1.79 0.82 0.82  14 
210 213 -30 -27 -40.60 -210.00 34.29 148.85  2 
210 213 -15 -12 -4.87 -2.03 1.11 0.44  3 
210 213 -12 -9 -71.63 73.68 58.37 66.57  4 
210 213 -9 -6 -3.20 -0.80 2.28 1.53  4 
210 213 -6 -3 -4.49 1.50 1.30 1.95  12 
210 213 -3 0 -3.07 -3.73 0.44 0.40  289 
210 213 0 3 -3.26 -2.48 0.65 0.56  190 
210 213 3 6 -4.59 -1.52 0.56 0.52  91 
210 213 6 9 -2.19 -2.77 0.57 0.58  91 
210 213 9 12 -2.44 -3.17 0.52 0.52  88 
210 213 12 15 -1.66 -4.62 0.51 0.60  85 
210 213 15 18 -3.00 -1.39 0.36 0.37  130 
210 213 18 21 -4.29 -3.05 0.47 0.52  76 
210 213 21 24 -2.18 -2.20 0.73 0.58  66 
210 213 24 27 -3.45 -3.15 0.50 0.46  86 
210 213 27 30 -4.66 -2.47 0.49 0.46  69 
210 213 30 33 -5.53 -1.85 0.40 0.47  86 
210 213 33 36 -2.49 -1.15 0.50 0.49  71 
210 213 36 39 -2.67 -1.43 0.68 0.68  64 
210 213 39 42 -0.81 2.67 0.50 0.50  71 
210 213 42 45 -0.53 0.70 0.55 0.43  83 
210 213 45 48 -1.61 -1.23 0.36 0.38  181 
210 213 48 51 -2.76 1.48 0.54 0.59  80 
210 213 51 54 -2.59 2.14 0.53 0.45  101 
210 213 54 57 -2.24 -3.14 0.61 0.57  82 
210 213 57 60 -3.59 1.69 0.53 0.48  57 
210 213 60 63 -3.18 5.45 0.47 0.58  73 
210 213 63 66 -3.78 4.61 0.55 0.56  46 
210 213 66 69 1.90 2.93 2.16 3.26  4 
213 216 -30 -27 -0.90 6.20 2.62 4.10  2 
213 216 -27 -24 -0.50 -2.07 1.22 2.14  3 
213 216 -24 -21 -7.46 1.90 5.83 3.01  5 
213 216 -15 -12 -2.23 -4.60 0.55 1.09  4 
213 216 -6 -3 2.80 -2.38 1.78 3.23  8 
213 216 -3 0 0.04 -2.77 0.61 0.55  217 
213 216 0 3 -3.50 -3.07 0.53 0.54  144 
213 216 3 6 -4.91 -2.97 0.58 0.55  85 
213 216 6 9 -3.25 -3.30 0.67 0.54  84 
213 216 9 12 -1.85 -3.07 0.60 0.63  86 
213 216 12 15 -2.12 -4.18 0.58 0.54  71 
213 216 15 18 -2.58 -3.47 0.42 0.43  86 
213 216 18 21 -4.36 -4.44 0.46 0.42  104 
213 216 21 24 -1.10 -3.09 0.38 0.34  72 
213 216 24 27 -2.01 -1.71 0.44 0.34  88 
213 216 27 30 -4.23 -1.15 0.51 0.54  62 
213 216 30 33 -2.94 -1.88 0.45 0.45  63 
213 216 33 36 -0.58 -0.33 0.45 0.51  86 
213 216 36 39 -2.28 -0.46 0.56 0.46  83 
213 216 39 42 -2.07 0.69 0.56 0.63  52 
213 216 42 45 -0.41 0.33 0.51 0.44  111 
213 216 45 48 -1.01 0.04 0.34 0.33  196 
213 216 48 51 -2.25 -1.39 0.44 0.42  94 
213 216 51 54 -2.81 1.29 0.55 0.64  75 
213 216 54 57 -1.42 -1.94 0.63 0.54  48 
213 216 57 60 -3.70 1.93 0.49 0.46  71 
213 216 60 63 -3.26 5.20 0.59 0.53  50 
213 216 63 66 -4.86 4.55 0.56 0.76  38 
216 219 -39 -36 11.20 14.40 17.61 8.34  2 
216 219 -27 -24 -2.38 -0.10 0.84 0.58  4 
216 219 -6 -3 -0.68 1.03 1.49 3.29  6 
216 219 -3 0 -1.74 -2.17 0.45 0.46  277 
216 219 0 3 -0.18 -1.24 0.58 0.54  165 
216 219 3 6 -0.29 -0.04 0.47 0.41  88 
216 219 6 9 -5.05 -2.00 0.71 0.49  70 
216 219 9 12 -2.25 -0.60 0.45 0.43  70 
216 219 12 15 -0.66 0.49 0.58 0.54  61 
216 219 15 18 0.43 -3.20 0.70 0.56  60 
216 219 18 21 -1.31 -6.27 0.57 0.57  82 
216 219 21 24 -3.56 -4.26 0.51 0.38  71 
216 219 24 27 -5.60 -1.97 0.44 0.43  74 
216 219 27 30 -5.03 0.43 0.44 0.46  75 
216 219 30 33 -4.37 -0.59 0.50 0.70  63 
216 219 33 36 -2.93 0.40 0.38 0.44  113 
216 219 36 39 -1.70 -1.42 0.60 0.43  79 
216 219 39 42 -2.10 -0.73 0.59 0.46  66 
216 219 42 45 -1.70 -1.40 0.45 0.51  70 
216 219 45 48 -0.76 1.58 0.45 0.43  92 
216 219 48 51 -2.35 1.22 0.68 0.61  55 
216 219 51 54 -0.47 1.67 0.54 0.47  64 
216 219 54 57 -2.36 0.34 0.53 0.52  47 
216 219 57 60 -2.57 3.88 0.50 0.54  59 
216 219 60 63 -2.21 4.38 0.38 0.49  61 
216 219 63 66 -5.14 5.50 0.99 0.94  42 
216 219 69 72 -2.75 -0.65 2.51 0.60  2 
219 222 -36 -33 2.00 -2.10 2.90 3.11  2 
219 222 -27 -24 0.90 -6.50 3.96 5.09  2 
219 222 -18 -15 -2.65 -0.15 1.73 2.30  2 
219 222 -9 -6 -2.37 0.40 2.77 1.84  3 
219 222 -6 -3 -4.09 -5.18 1.79 1.20  7 
219 222 -3 0 -0.33 -0.94 0.48 0.50  325 
219 222 0 3 1.28 -3.30 0.63 0.54  239 
219 222 3 6 -4.14 -4.12 0.53 0.44  95 
219 222 6 9 -3.05 -4.48 0.51 0.49  83 
219 222 9 12 -2.87 0.12 0.53 0.44  113 
219 222 12 15 -1.61 -0.99 0.51 0.49  78 
219 222 15 18 -0.63 -2.60 0.47 0.53  75 
219 222 18 21 -3.31 -3.95 0.69 0.73  65 
219 222 21 24 -0.81 -3.17 0.51 0.49  78 
219 222 24 27 -1.93 -3.72 0.35 0.35  134 
219 222 27 30 -0.78 -1.38 0.41 0.48  100 
219 222 30 33 -1.18 -0.88 0.45 0.50  66 
219 222 33 36 -1.28 1.35 0.43 0.40  87 
219 222 36 39 -1.44 -0.79 0.54 0.44  86 
219 222 39 42 -4.29 -1.31 0.40 0.50  65 
219 222 42 45 -2.09 0.56 0.54 0.57  78 
219 222 45 48 -0.26 3.16 0.64 0.53  55 
219 222 48 51 -3.43 0.06 0.47 0.53  55 
219 222 51 54 0.70 0.75 0.58 0.70  47 
219 222 54 57 -2.16 0.35 0.57 0.67  36 
219 222 57 60 -2.33 5.57 0.44 0.48  78 
219 222 60 63 -2.23 2.18 0.50 0.53  82 
219 222 63 66 -2.68 2.40 1.31 0.83  36 
222 225 -36 -33 26.30 -1.30 4.95 8.84  2 
222 225 -27 -24 -3.85 -3.60 1.24 4.74  2 
222 225 -24 -21 1.00 -2.07 0.85 1.33  3 
222 225 -21 -18 2.40 -2.60 3.11 0.42  2 
222 225 -18 -15 -0.60 5.65 2.40 0.67  2 
222 225 -3 0 0.53 -0.14 0.93 0.79  186 
222 225 0 3 1.26 -1.00 0.62 0.62  240 
222 225 3 6 -5.55 -3.96 0.51 0.49  80 
222 225 6 9 -5.67 -3.48 0.44 0.54  81 
222 225 9 12 -4.09 -0.81 0.47 0.51  76 
222 225 12 15 -2.95 -4.85 0.53 0.49  77 
222 225 15 18 -1.29 -3.12 0.37 0.35  82 
222 225 18 21 -1.06 -1.18 0.57 0.56  61 
222 225 21 24 -3.62 -3.44 0.50 0.50  65 
222 225 24 27 -2.88 -3.58 0.59 0.63  75 
222 225 27 30 0.97 -2.80 0.69 0.58  61 
222 225 30 33 1.59 -0.36 0.53 0.52  60 
222 225 33 36 -0.58 -0.41 0.57 0.59  90 
222 225 36 39 -2.07 1.51 0.63 0.60  92 
222 225 39 42 -2.93 0.61 0.51 0.55  69 
222 225 42 45 -0.91 0.99 0.44 0.56  97 
222 225 45 48 -2.80 0.98 0.48 0.39  74 
222 225 48 51 -3.35 -0.51 0.56 0.51  58 
222 225 51 54 -0.34 -0.44 0.59 0.56  56 
222 225 54 57 1.13 2.88 0.77 0.68  61 
222 225 57 60 -0.04 4.66 0.55 0.49  90 
222 225 60 63 -2.03 2.87 0.49 0.56  70 
222 225 63 66 -8.38 5.90 1.00 1.45  11 
225 228 -18 -15 0.03 1.58 3.07 1.53  4 
225 228 -3 0 0.46 -2.08 0.86 0.78  141 
225 228 0 3 0.16 -0.99 0.57 0.72  147 
225 228 3 6 -5.96 -2.77 0.53 0.46  77 
225 228 6 9 -5.67 -4.35 0.68 0.74  65 
225 228 9 12 -4.63 -1.73 0.63 0.61  74 
225 228 12 15 -2.35 -2.95 0.56 0.53  76 
225 228 15 18 -1.11 -0.74 0.47 0.42  77 
225 228 18 21 -0.91 -2.50 0.48 0.54  77 
225 228 21 24 -1.84 -1.26 0.64 0.69  56 
225 228 24 27 -2.73 -0.84 0.66 0.64  60 
225 228 27 30 -0.55 -2.91 0.54 0.46  83 
225 228 30 33 -0.36 -0.50 0.67 0.58  61 
225 228 33 36 -4.26 -0.36 0.52 0.58  81 
225 228 36 39 -3.23 0.45 0.66 0.59  71 
225 228 39 42 -2.60 1.53 0.53 0.54  55 
225 228 42 45 -2.55 -0.37 0.36 0.43  69 
225 228 45 48 -2.11 0.00 0.49 0.48  84 
225 228 48 51 -4.67 2.35 0.53 0.62  72 
225 228 51 54 -3.46 1.45 0.69 0.78  53 
225 228 54 57 -2.31 0.38 0.39 0.46  92 
225 228 57 60 -1.07 2.69 0.41 0.46  91 
225 228 60 63 -2.56 2.72 0.55 0.57  71 
225 228 66 69 1.80 3.90 0.78 0.57  2 
228 231 -12 -9 -0.40 -2.45 0.49 1.03  2 
228 231 -3 0 -1.25 -3.14 0.47 0.52  137 
228 231 0 3 -0.99 0.70 0.49 0.46  149 
228 231 3 6 -3.11 0.13 0.57 0.60  73 
228 231 6 9 -3.79 -1.18 0.47 0.53  77 
228 231 9 12 -4.53 0.18 0.54 0.54  68 
228 231 12 15 -1.78 -0.30 0.51 0.52  80 
228 231 15 18 -4.47 -1.68 0.42 0.45  84 
228 231 18 21 -5.36 -1.96 0.51 0.53  61 
228 231 21 24 -4.74 -1.40 0.46 0.53  57 
228 231 24 27 -4.05 -3.70 0.53 0.54  73 
228 231 27 30 -2.33 -1.17 0.52 0.41  66 
228 231 30 33 -1.89 -1.50 0.33 0.32  162 
228 231 33 36 -3.83 -0.24 0.49 0.41  98 
228 231 36 39 -3.30 1.01 0.56 0.65  76 
228 231 39 42 -1.73 -1.52 0.68 0.56  61 
228 231 42 45 -4.01 2.53 0.65 0.78  54 
228 231 45 48 -4.41 1.10 0.37 0.45  86 
228 231 48 51 -4.33 0.85 0.38 0.40  76 
228 231 51 54 -7.01 2.69 0.49 0.43  78 
228 231 54 57 -4.36 1.22 0.37 0.36  93 
228 231 57 60 -1.30 2.89 0.45 0.46  87 
228 231 60 63 0.29 0.60 0.51 0.46  44 
228 231 63 66 -9.40 6.50 2.05 1.63  2 
228 231 66 69 -0.30 8.55 2.19 1.73  2 
231 234 -6 -3 -6.45 -18.55 1.59 10.57  2 
231 234 -3 0 1.00 -1.90 0.70 0.53  67 
231 234 0 3 0.86 -0.85 0.59 0.48  90 
231 234 3 6 -1.99 -1.53 0.59 0.52  62 
231 234 6 9 -3.50 -0.81 0.49 0.56  67 
231 234 9 12 -4.09 -0.41 0.66 0.58  67 
231 234 12 15 -3.12 -0.45 0.53 0.54  61 
231 234 15 18 -5.16 -1.58 0.52 0.50  81 
231 234 18 21 -5.97 -2.72 0.52 0.47  61 
231 234 21 24 -1.77 -1.05 0.52 0.49  53 
231 234 24 27 -2.29 -1.64 0.52 0.50  78 
231 234 27 30 -3.25 -2.76 0.51 0.40  61 
231 234 30 33 -3.51 0.23 0.40 0.41  106 
231 234 33 36 -2.76 1.27 0.49 0.44  87 
231 234 36 39 -1.35 -1.01 0.43 0.34  62 
231 234 39 42 -2.27 -1.10 0.39 0.35  82 
231 234 42 45 -3.42 -3.23 0.62 0.52  50 
231 234 45 48 -3.13 1.37 0.33 0.31  76 
231 234 48 51 -4.42 2.09 0.42 0.43  70 
231 234 51 54 -2.66 3.09 0.64 0.46  77 
231 234 54 57 -4.06 0.45 0.50 0.36  104 
231 234 57 60 -2.61 4.17 0.58 0.48  58 
231 234 60 63 -0.13 0.60 0.50 0.98  6 
231 234 72 75 5.35 -2.45 5.34 3.29  2 
234 237 -12 -9 -3.10 -4.75 0.42 1.59  2 
234 237 -3 0 2.29 -1.88 0.74 0.84  53 
234 237 0 3 1.35 1.87 0.72 0.70  78 
234 237 3 6 -3.90 -2.18 0.43 0.48  82 
234 237 6 9 -5.18 -4.39 0.48 0.51  70 
234 237 9 12 -2.90 -1.29 0.57 0.60  73 
234 237 12 15 -2.19 -2.82 0.55 0.59  85 
234 237 15 18 -0.78 -1.87 0.53 0.45  64 
234 237 18 21 -2.90 -3.96 0.44 0.36  66 
234 237 21 24 -2.92 -0.81 0.42 0.35  72 
234 237 24 27 -3.25 -2.22 0.56 0.52  57 
234 237 27 30 -2.63 -2.39 0.44 0.50  63 
234 237 30 33 -3.14 -2.58 0.41 0.43  111 
234 237 33 36 -4.51 -1.75 0.34 0.39  87 
234 237 36 39 -3.05 -1.69 0.59 0.48  64 
234 237 39 42 -4.82 -0.78 0.44 0.58  62 
234 237 42 45 -3.33 -3.20 0.46 0.54  74 
234 237 45 48 -3.23 -0.33 0.64 0.58  66 
234 237 48 51 -3.70 2.58 0.60 0.52  59 
234 237 51 54 -1.20 1.68 0.46 0.42  80 
234 237 54 57 -1.49 0.88 0.70 0.64  41 
234 237 57 60 -2.79 5.13 0.61 0.57  39 
237 240 -3 0 -1.13 -3.66 0.92 0.92  30 
237 240 0 3 0.66 -1.66 0.98 0.80  44 
237 240 3 6 -4.32 -2.69 0.40 0.39  140 
237 240 6 9 -3.81 -3.01 0.47 0.46  114 
237 240 9 12 -3.14 -2.69 0.41 0.42  98 
237 240 12 15 1.09 -3.15 0.61 0.52  71 
237 240 15 18 -2.52 -2.21 0.37 0.43  91 
237 240 18 21 -2.80 -3.08 0.42 0.46  83 
237 240 21 24 -5.20 -3.96 0.41 0.42  60 
237 240 24 27 -5.17 -5.13 0.51 0.38  93 
237 240 27 30 -1.89 -3.36 0.60 0.51  66 
237 240 30 33 -3.84 -1.91 0.39 0.33  140 
237 240 33 36 -3.38 -1.22 0.56 0.46  59 
237 240 36 39 -3.04 -3.65 0.55 0.43  66 
237 240 39 42 -2.66 -2.64 0.44 0.47  90 
237 240 42 45 -5.16 -3.66 0.68 0.56  78 
237 240 45 48 -3.85 2.56 0.38 0.46  50 
237 240 48 51 -3.00 0.17 0.49 0.43  58 
237 240 51 54 -5.03 2.77 0.53 0.61  50 
237 240 54 57 -3.69 -0.29 0.53 0.54  50 
237 240 57 60 -6.03 4.33 0.87 1.47  4 
240 243 -6 -3 3.84 -7.46 5.75 0.80  2 
240 243 -3 0 -4.83 -3.93 0.82 0.83  27 
240 243 0 3 -2.87 -0.88 0.97 0.65  37 
240 243 3 6 -1.88 -2.03 0.55 0.44  69 
240 243 6 9 -3.49 -3.64 0.55 0.56  127 
240 243 9 12 -2.57 -0.43 0.59 0.44  76 
240 243 12 15 -1.87 -1.47 0.39 0.57  76 
240 243 15 18 -2.72 -1.08 0.39 0.40  147 
240 243 18 21 -2.37 -1.40 0.36 0.33  143 
240 243 21 24 -3.12 -3.50 0.45 0.45  81 
240 243 24 27 -4.09 -3.92 0.38 0.43  78 
240 243 27 30 -2.72 -0.99 0.44 0.51  73 
240 243 30 33 -3.16 -2.55 0.45 0.47  86 
240 243 33 36 -2.38 -0.79 0.41 0.38  80 
240 243 36 39 -3.18 -2.51 0.68 0.67  70 
240 243 39 42 -3.04 -1.18 0.54 0.54  77 
240 243 42 45 -3.42 -3.47 0.41 0.50  64 
240 243 45 48 -3.92 0.18 0.43 0.42  77 
240 243 48 51 -4.38 0.80 0.48 0.39  45 
240 243 51 54 -4.34 -0.55 0.50 0.44  50 
240 243 54 57 -4.48 -2.29 1.01 0.89  18 
240 243 57 60 -4.37 1.30 1.43 1.05  3 
243 246 -3 0 -3.54 -1.16 0.58 0.47  19 
243 246 0 3 -3.97 -0.38 0.75 0.74  35 
243 246 3 6 -8.19 -0.49 0.72 0.75  27 
243 246 6 9 -7.01 -2.47 0.59 0.56  77 
243 246 9 12 -1.23 -2.62 0.47 0.49  79 
243 246 12 15 -2.55 -0.56 0.63 0.68  89 
243 246 15 18 -1.76 -1.14 0.43 0.34  121 
243 246 18 21 -1.15 -3.08 0.39 0.40  148 
243 246 21 24 -3.15 -5.17 0.49 0.42  85 
243 246 24 27 -2.04 -3.95 0.57 0.55  78 
243 246 27 30 -3.98 -1.17 0.48 0.50  84 
243 246 30 33 -3.41 -2.28 0.55 0.51  65 
243 246 33 36 -4.46 0.96 0.38 0.40  64 
243 246 36 39 -2.73 -1.56 0.48 0.43  70 
243 246 39 42 -0.51 -3.14 0.59 0.63  57 
243 246 42 45 -3.27 -2.38 0.47 0.49  61 
243 246 45 48 -2.66 3.15 0.51 0.61  49 
243 246 48 51 -0.08 -0.02 0.44 0.49  124 
243 246 51 54 -1.36 -0.78 0.73 0.63  42 
243 246 54 57 -3.92 2.61 1.51 1.03  6 
243 246 69 72 1.10 3.40 0.28 0.92  2 
246 249 -3 0 -2.17 -5.09 0.77 0.73  15 
246 249 0 3 -2.83 -1.44 0.91 0.91  16 
246 249 6 9 -3.77 -2.04 0.74 0.70  25 
246 249 9 12 1.24 -0.47 0.59 0.74  56 
246 249 12 15 -0.79 -1.88 0.54 0.59  111 
246 249 15 18 -0.19 -0.51 0.43 0.46  122 
246 249 18 21 -0.17 -3.84 0.52 0.56  69 
246 249 21 24 -2.63 -2.59 0.53 0.67  83 
246 249 24 27 -1.13 -3.94 0.54 0.47  89 
246 249 27 30 -4.83 -1.93 0.44 0.54  90 
246 249 30 33 -3.01 -1.31 0.47 0.52  91 
246 249 33 36 -5.02 1.22 0.47 0.43  85 
246 249 36 39 -3.69 -0.17 0.46 0.50  87 
246 249 39 42 -1.76 -0.94 0.44 0.45  77 
246 249 42 45 -0.52 -0.88 0.49 0.43  73 
246 249 45 48 -0.04 2.60 0.50 0.38  66 
246 249 48 51 -1.72 -1.03 0.53 0.61  38 
246 249 51 54 -0.18 5.43 3.46 2.29  6 
246 249 54 57 -2.69 3.94 1.54 0.65  8 
246 249 57 60 -7.20 1.83 3.48 4.06  6 
246 249 60 63 -1.05 7.40 4.63 4.87  4 
246 249 72 75 -3.63 -3.47 4.44 1.18  3 
246 249 78 81 -5.50 0.50 1.48 3.18  2 
249 252 -3 0 2.30 -10.43 2.25 2.50  6 
249 252 0 3 1.62 -6.16 3.57 4.30  5 
249 252 9 12 0.71 -1.65 0.96 0.83  18 
249 252 12 15 -1.07 -2.28 0.58 0.72  52 
249 252 15 18 -0.68 -2.97 0.87 0.56  17 
249 252 18 21 -2.25 -1.70 0.80 0.73  35 
249 252 21 24 -2.41 -0.79 0.46 0.49  83 
249 252 24 27 -0.04 -4.54 0.62 0.61  89 
249 252 27 30 -1.50 -3.86 0.46 0.39  85 
249 252 30 33 -3.34 -2.72 0.41 0.45  89 
249 252 33 36 -1.60 -2.93 0.57 0.53  76 
249 252 36 39 -0.71 -3.03 0.66 0.55  83 
249 252 39 42 -2.01 -0.80 0.31 0.32  119 
249 252 42 45 -3.22 -0.94 0.48 0.46  73 
249 252 45 48 -3.97 0.82 0.61 0.58  40 
249 252 48 51 -0.50 1.15 0.85 0.53  2 
249 252 51 54 -0.07 2.17 3.11 1.87  3 
249 252 54 57 -1.62 -0.86 5.60 3.23  3 
249 252 60 63 -2.65 4.65 1.10 1.45  2 
249 252 63 66 -13.74 -5.52 7.91 5.94  5 
249 252 66 69 -3.70 1.10 2.40 1.20  2 
252 255 6 9 -5.70 -7.30 3.46 4.31  2 
252 255 15 18 0.77 -4.27 1.25 0.80  13 
252 255 18 21 -2.41 -2.60 0.40 0.40  86 
252 255 21 24 -1.88 -0.59 0.45 0.35  78 
252 255 24 27 -0.69 -1.42 0.40 0.40  77 
252 255 27 30 1.45 -0.99 0.51 0.52  48 
252 255 30 33 0.20 -1.28 0.55 0.51  79 
252 255 33 36 -3.81 -0.10 0.41 0.41  104 
252 255 36 39 -2.49 -5.23 0.45 0.46  91 
252 255 39 42 -2.30 -2.04 0.42 0.40  83 
252 255 42 45 -2.87 -0.99 0.91 0.65  31 
252 255 45 48 -5.24 3.89 0.63 0.75  3 
252 255 48 51 -1.90 1.64 0.99 1.46  2 
252 255 51 54 -0.85 4.85 1.80 3.50  2 
252 255 54 57 1.65 2.40 0.46 0.57  2 
252 255 57 60 1.00 -2.40 3.72 3.53  3 
252 255 60 63 -3.68 -3.66 1.62 1.61  13 
252 255 63 66 -2.99 -1.64 1.58 2.12  8 
255 258 15 18 -2.43 0.30 2.14 2.62  4 
255 258 18 21 -1.96 -1.84 0.64 0.62  38 
255 258 21 24 -1.72 -1.80 0.35 0.39  116 
255 258 24 27 -1.55 -2.51 0.42 0.34  65 
255 258 27 30 -2.98 0.33 1.09 1.07  16 
255 258 30 33 -1.70 -1.86 0.41 0.41  118 
255 258 33 36 -4.76 -1.81 0.46 0.44  80 
255 258 36 39 -5.34 -3.82 0.34 0.48  46 
255 258 39 42 -6.58 0.39 1.11 1.03  15 
255 258 42 45 -3.02 0.12 0.90 0.95  24 
255 258 45 48 -1.36 1.05 3.44 2.05  9 
255 258 51 54 -7.49 2.76 1.10 0.79  8 
255 258 54 57 -6.87 5.69 4.54 5.94  5 
255 258 57 60 -4.66 3.72 0.73 1.13  31 
255 258 60 63 -3.51 -0.64 0.51 0.62  36 
255 258 63 66 -0.03 -0.40 0.72 0.70  26 
255 258 66 69 1.17 2.83 1.11 0.71  3 
255 258 69 72 -1.57 2.30 2.13 1.28  3 
255 258 72 75 10.35 19.95 10.64 17.08  2 
258 261 21 24 -1.21 -2.99 0.81 0.49  15 
258 261 24 27 -3.44 -4.45 0.87 0.70  25 
258 261 27 30 -0.67 0.73 0.41 0.40  101 
258 261 30 33 0.37 -1.43 0.39 0.48  99 
258 261 33 36 -2.72 -1.06 0.48 0.62  33 
258 261 36 39 -3.16 1.16 1.56 2.06  7 
258 261 39 42 -5.21 -1.58 1.61 0.93  15 
258 261 42 45 -4.57 -0.40 0.40 0.36  85 
258 261 48 51 0.18 3.58 1.14 1.61  16 
258 261 51 54 -5.58 1.36 1.14 1.00  21 
258 261 54 57 -2.18 1.27 0.73 0.65  41 
258 261 57 60 -3.36 4.80 0.55 0.62  98 
258 261 60 63 -1.95 0.55 0.70 0.68  58 
258 261 63 66 -1.19 2.08 0.81 0.88  25 
258 261 66 69 -2.01 -2.13 0.87 0.45  8 
258 261 69 72 -3.55 9.95 3.15 5.20  2 
261 264 -15 -12 -3.93 -0.53 0.86 3.72  3 
261 264 27 30 0.96 -1.04 1.80 1.25  5 
261 264 30 33 2.07 -0.94 0.94 1.00  9 
261 264 33 36 -2.72 2.86 0.75 0.82  5 
261 264 36 39 -2.36 -1.90 0.69 1.42  4 
261 264 39 42 -5.73 -2.43 1.76 3.74  3 
261 264 42 45 -1.07 -0.31 0.78 1.28  7 
261 264 48 51 0.49 -0.23 1.18 0.80  8 
261 264 51 54 -2.10 2.10 0.60 0.60  25 
261 264 54 57 -1.58 2.25 0.43 0.39  70 
261 264 57 60 -3.08 3.54 0.52 0.47  73 
261 264 60 63 -1.45 1.82 0.70 0.70  39 
261 264 63 66 -0.06 2.74 1.28 1.03  8 
261 264 66 69 -5.68 -0.20 4.84 2.41  4 
261 264 69 72 2.50 5.35 3.18 3.43  2 
261 264 72 75 -2.80 -11.53 2.56 5.80  3 
264 267 21 24 0.48 -5.77 1.39 2.06  4 
264 267 24 27 -1.77 -4.83 1.34 0.82  3 
264 267 27 30 4.45 5.05 4.70 2.02  2 
264 267 30 33 1.76 -11.00 1.31 4.31  2 
264 267 36 39 -4.90 6.34 2.40 3.91  2 
264 267 51 54 -4.01 1.26 1.06 0.89  13 
264 267 54 57 0.23 -0.01 0.62 0.63  44 
264 267 57 60 -3.09 6.74 0.87 0.89  13 
264 267 63 66 1.33 -7.48 2.74 5.00  4 
264 267 66 69 -0.40 -3.72 1.22 0.81  5 
264 267 69 72 -1.23 -6.18 1.84 1.88  4 
267 270 15 18 2.43 -1.88 1.42 1.76  4 
267 270 18 21 0.45 -3.00 0.74 0.28  2 
267 270 21 24 7.50 -13.30 1.20 7.92  2 
267 270 24 27 0.02 -1.09 1.14 2.18  7 
267 270 33 36 -4.67 1.37 1.09 0.44  3 
267 270 48 51 -6.98 4.63 1.52 1.23  4 
267 270 51 54 -5.04 -0.57 1.43 1.22  4 
267 270 60 63 -7.33 4.83 1.18 2.22  4 
267 270 63 66 1.77 -1.62 1.69 1.07  13 
267 270 66 69 2.65 0.18 1.12 1.55  11 
267 270 69 72 1.20 4.20 3.96 3.39  2 
270 273 0 3 -3.25 -2.75 2.72 2.16  2 
270 273 42 45 -7.23 5.23 4.95 7.57  3 
270 273 51 54 0.17 -3.68 1.58 3.16  4 
270 273 63 66 -0.74 -1.44 1.60 1.34  7 
270 273 66 69 -0.79 -1.64 0.88 1.18  11 
270 273 69 72 0.48 1.48 1.45 2.07  5 
273 276 39 42 -0.23 -1.78 1.04 1.79  4 
273 276 48 51 -2.60 -1.20 1.34 3.61  2 
273 276 54 57 -2.80 2.35 0.78 0.67  2 
273 276 63 66 -4.70 -2.16 1.10 0.55  5 
273 276 66 69 1.04 1.49 1.40 3.04  8 
276 279 27 30 6.10 4.25 0.78 4.21  2 
276 279 51 54 -5.20 4.30 0.35 0.71  2 
276 279 57 60 2.04 1.62 1.82 2.12  5 
276 279 63 66 -7.11 -4.53 2.44 1.39  7 
276 279 66 69 2.63 -0.37 2.55 1.30  3 
276 279 72 75 2.65 1.15 1.52 1.38  2 
279 282 51 54 0.24 9.82 1.06 2.87  5 
279 282 57 60 3.77 -1.50 1.35 1.71  3 
279 282 63 66 -2.35 0.00 0.46 0.85  2 
279 282 66 69 -5.90 5.10 2.62 1.63  2 
282 285 27 30 -0.45 0.30 1.59 1.27  2 
282 285 30 33 111.95 -100.55 76.47 70.96  2 
282 285 33 36 0.45 0.90 0.46 2.05  2 
285 288 -21 -18 3.70 -11.50 0.92 2.83  2 
285 288 66 69 3.20 0.85 1.13 0.32  2 
288 291 -24 -21 3.77 -0.57 1.91 1.68  3 
294 297 -18 -15 -2.03 -0.60 1.80 3.23  3 
294 297 -12 -9 -14.70 4.45 9.97 7.18  2 
294 297 69 72 -4.90 1.65 1.48 0.88  2 
297 300 -36 -33 6.55 12.75 5.41 4.77  2 
297 300 48 51 1.60 -7.05 4.74 9.16  2 
300 303 -18 -15 -0.27 -5.23 2.75 1.82  3 
303 306 -39 -36 -1.85 -12.15 1.10 4.07  2 
306 309 -48 -45 -9.80 -6.50 8.70 5.02  2 
306 309 -36 -33 -7.20 2.00 5.16 1.70  2 
306 309 -21 -18 -0.20 -4.70 0.78 0.99  2 
306 309 -9 -6 -3.53 -6.73 3.30 2.08  3 
306 309 9 12 -5.63 -24.70 5.40 10.43  3 
309 312 -39 -36 1.15 -8.13 5.25 1.77  4 
309 312 -36 -33 -0.55 -1.23 2.15 5.36  4 
309 312 -33 -30 2.73 -0.14 2.21 2.68  8 
309 312 -24 -21 2.50 -3.78 3.32 2.80  5 
309 312 -18 -15 3.55 -6.10 1.80 2.55  2 
309 312 -12 -9 0.25 -5.35 2.79 1.59  2 
309 312 -9 -6 3.44 -3.87 0.88 0.65  24 
309 312 -6 -3 1.06 -4.29 0.48 0.67  37 
309 312 -3 0 0.07 -4.71 0.48 0.50  89 
309 312 0 3 -2.04 -2.68 0.47 0.51  78 
309 312 3 6 3.00 -3.00 1.20 1.91  2 
309 312 21 24 5.00 0.30 1.56 3.11  2 
312 315 -54 -51 -100.95 -21.25 68.13 14.53  2 
312 315 -33 -30 1.37 5.07 3.32 4.79  3 
312 315 -9 -6 1.08 -7.63 0.68 0.78  27 
312 315 -6 -3 -0.48 -4.83 0.71 0.67  24 
312 315 -3 0 -1.15 -0.86 0.41 0.48  96 
312 315 0 3 -0.65 -1.51 0.57 0.49  90 
312 315 15 18 -4.15 -14.70 5.98 7.50  2 
315 318 -45 -42 9.05 -5.90 1.38 9.40  2 
315 318 -42 -39 5.15 -1.60 2.79 2.90  2 
315 318 -39 -36 -17.40 6.43 12.55 5.87  3 
315 318 -9 -6 -1.46 -4.33 0.63 0.60  64 
315 318 -6 -3 -2.38 -2.75 2.01 1.43  13 
315 318 -3 0 -0.05 -1.20 0.53 0.40  51 
315 318 0 3 -0.81 -2.57 0.58 0.62  54 
315 318 9 12 0.83 -3.35 0.58 0.58  41 
315 318 21 24 24.77 -40.33 22.68 34.23  3 
318 321 -69 -66 10.60 -12.37 5.68 8.07  3 
318 321 -45 -42 3.21 -0.40 2.56 3.38  11 
318 321 -42 -39 4.90 -6.64 1.36 1.46  7 
318 321 -39 -36 -0.35 -17.80 11.21 1.77  2 
318 321 -33 -30 3.65 -8.75 0.60 1.17  2 
318 321 -15 -12 3.00 -7.80 0.28 1.63  2 
318 321 -9 -6 0.44 -1.23 0.80 0.87  57 
318 321 -6 -3 1.46 -1.88 1.34 1.32  23 
318 321 -3 0 2.11 -2.53 0.68 0.59  71 
318 321 0 3 1.27 -2.29 0.97 0.76  37 
318 321 3 6 -0.30 -3.77 0.72 1.00  7 
318 321 6 9 2.23 -7.28 1.26 1.31  4 
318 321 9 12 -0.36 0.65 0.50 0.54  59 
318 321 15 18 2.17 -2.97 1.45 1.61  3 
318 321 18 21 1.50 1.00 1.77 0.28  2 
318 321 27 30 -0.20 -4.75 1.48 2.51  2 
321 324 -54 -51 -6.85 1.80 1.73 0.28  2 
321 324 -48 -45 0.97 -0.40 1.84 2.71  11 
321 324 -45 -42 0.55 -3.58 3.44 2.46  13 
321 324 -21 -18 8.30 -10.90 4.95 2.26  2 
321 324 -18 -15 1.10 -10.21 1.04 2.97  11 
321 324 -15 -12 5.74 -2.18 0.99 1.65  8 
321 324 -12 -9 5.03 -9.20 2.73 3.14  4 
321 324 -9 -6 3.38 -3.32 0.75 0.59  62 
321 324 -6 -3 0.68 -4.75 0.97 0.67  2 
321 324 -3 0 1.63 -5.52 0.62 0.49  133 
321 324 0 3 -0.46 -2.94 0.64 0.61  124 
321 324 3 6 1.84 -3.50 2.21 1.06  2 
321 324 6 9 -2.37 -2.43 0.43 0.21  3 
321 324 9 12 -0.41 -3.15 0.56 0.65  39 
321 324 12 15 -2.03 2.95 3.14 2.71  6 
321 324 15 18 -9.85 -8.75 4.99 2.09  2 
324 327 -48 -45 -1.48 -5.30 3.39 5.29  6 
324 327 -45 -42 11.67 0.07 2.30 3.39  13 
324 327 -42 -39 -1.15 -8.00 6.97 1.06  2 
324 327 -39 -36 -6.90 -0.70 5.91 6.74  3 
324 327 -33 -30 3.72 -4.98 1.10 1.22  65 
324 327 -30 -27 4.46 -8.23 0.89 0.89  75 
324 327 -27 -24 4.17 -9.73 7.57 1.81  3 
324 327 -24 -21 -0.73 -1.57 3.10 2.63  6 
324 327 -18 -15 1.92 -1.90 3.03 5.20  6 
324 327 -15 -12 1.04 0.65 2.24 3.08  8 
324 327 -12 -9 2.95 -3.85 2.02 1.66  2 
324 327 -9 -6 1.60 -1.59 0.60 0.52  67 
324 327 -6 -3 2.40 -3.47 2.06 1.37  6 
324 327 -3 0 2.05 -2.03 0.50 0.55  158 
324 327 0 3 -1.50 -1.99 0.52 0.44  157 
324 327 3 6 0.73 -3.47 1.53 1.45  15 
324 327 6 9 -3.46 -4.48 1.69 0.59  4 
324 327 9 12 -2.50 -3.91 0.62 0.59  37 
324 327 12 15 -0.08 -3.50 0.56 0.71  22 
324 327 15 18 8.37 -12.37 5.60 3.38  3 
327 330 -45 -42 -4.24 0.66 5.11 4.01  5 
327 330 -39 -36 -11.95 -5.50 7.95 5.66  2 
327 330 -36 -33 1.78 -4.13 1.71 1.92  4 
327 330 -33 -30 4.14 -7.18 0.81 0.69  153 
327 330 -30 -27 3.12 -6.59 0.68 0.63  178 
327 330 -27 -24 -2.90 3.05 1.77 3.50  2 
327 330 -24 -21 3.88 -2.76 3.98 2.48  8 
327 330 -21 -18 1.62 -4.49 1.02 0.97  37 
327 330 -18 -15 1.88 -4.76 1.67 1.14  13 
327 330 -12 -9 0.50 -6.40 2.73 2.98  10 
327 330 -9 -6 2.18 -4.78 0.65 0.47  49 
327 330 -6 -3 -6.20 1.85 4.45 2.58  2 
327 330 -3 0 3.40 -1.63 0.64 0.57  92 
327 330 0 3 -2.72 -1.35 0.68 0.57  110 
327 330 3 6 -1.26 -4.67 1.42 0.77  12 
327 330 6 9 -0.35 -1.21 1.72 1.96  6 
327 330 9 12 -2.36 -2.57 0.88 0.79  19 
327 330 12 15 -1.82 -3.02 0.57 0.63  34 
327 330 15 18 -111.73 81.80 94.33 69.52  3 
327 330 21 24 0.00 -3.70 0.78 0.99  2 
327 330 30 33 -12.72 -6.69 1.22 3.25  2 
330 333 -57 -54 22.40 -25.30 17.32 19.16  2 
330 333 -48 -45 -0.40 8.10 1.77 3.96  2 
330 333 -39 -36 -12.10 -0.95 1.27 3.08  2 
330 333 -36 -33 -1.27 0.73 2.15 2.34  9 
330 333 -33 -30 1.83 -7.05 0.93 0.85  164 
330 333 -30 -27 3.87 -6.53 0.55 0.46  215 
330 333 -27 -24 4.28 -2.98 1.29 1.04  4 
330 333 -24 -21 0.91 -5.60 0.48 1.06  7 
330 333 -21 -18 0.66 0.74 0.72 0.67  96 
330 333 -18 -15 -0.09 -1.86 1.03 0.92  30 
330 333 -15 -12 -1.75 -2.55 0.39 2.93  2 
330 333 -12 -9 -0.55 -5.98 0.93 0.75  21 
330 333 -9 -6 0.25 -4.08 0.61 0.67  37 
330 333 -3 0 -0.17 -1.13 0.47 0.46  152 
330 333 0 3 0.68 -2.95 0.38 0.39  209 
330 333 3 6 -4.34 -4.84 2.07 1.60  9 
330 333 6 9 -0.86 -7.10 0.36 2.50  2 
330 333 9 12 1.19 -1.16 0.96 0.59  11 
330 333 12 15 -0.40 -4.65 0.52 0.54  47 
330 333 15 18 -1.86 -6.22 3.36 2.92  4 
330 333 18 21 1.65 -4.10 2.58 1.27  2 
330 333 36 39 0.27 2.00 1.54 2.90  3 
333 336 -45 -42 -0.27 2.87 4.52 4.55  3 
333 336 -42 -39 -4.47 1.27 3.88 1.20  3 
333 336 -39 -36 -0.04 -24.82 7.91 17.11  5 
333 336 -36 -33 5.56 -3.56 1.61 2.69  7 
333 336 -33 -30 5.02 -7.43 0.65 0.52  178 
333 336 -30 -27 2.88 -6.19 0.41 0.45  213 
333 336 -27 -24 5.95 -5.80 1.31 0.57  2 
333 336 -24 -21 5.00 -6.93 3.64 2.60  3 
333 336 -21 -18 5.09 -1.65 1.66 1.23  20 
333 336 -18 -15 3.67 -0.28 1.51 1.59  15 
333 336 -12 -9 0.41 -3.16 0.90 1.12  25 
333 336 -9 -6 0.46 -6.22 0.72 0.71  35 
333 336 -6 -3 6.46 1.58 4.22 2.00  5 
333 336 -3 0 0.66 -3.75 0.66 0.65  106 
333 336 0 3 0.85 -3.79 0.48 0.53  132 
333 336 3 6 4.19 -1.40 0.35 1.84  2 
333 336 6 9 -0.07 0.07 1.20 1.62  11 
333 336 9 12 1.18 -3.65 1.21 1.12  6 
333 336 12 15 -0.11 -4.02 0.45 0.42  60 
333 336 15 18 -2.94 -2.39 5.49 3.51  3 
333 336 18 21 -13.30 -19.50 12.21 13.09  3 
333 336 21 24 -0.70 -3.30 0.47 0.87  4 
333 336 27 30 4.15 -0.35 0.46 2.65  2 
336 339 -57 -54 4.65 -2.35 0.74 4.56  2 
336 339 -42 -39 -3.97 6.13 4.90 3.58  9 
336 339 -39 -36 7.29 3.70 3.66 3.64  7 
336 339 -36 -33 -4.77 -4.07 4.08 3.16  3 
336 339 -33 -30 6.42 -6.69 0.81 0.71  168 
336 339 -30 -27 1.93 -5.99 0.77 0.72  197 
336 339 -27 -24 9.77 -5.03 4.47 1.83  3 
336 339 -24 -21 0.70 -3.75 2.76 0.67  2 
336 339 -12 -9 1.48 -2.28 0.83 1.03  28 
336 339 -9 -6 2.60 -4.39 0.60 0.56  46 
336 339 -6 -3 -2.63 -5.23 1.03 1.55  7 
336 339 -3 0 0.35 -4.60 0.68 0.71  95 
336 339 0 3 0.35 -3.02 0.37 0.36  173 
336 339 3 6 2.22 0.08 0.85 1.19  28 
336 339 6 9 0.51 -1.09 1.33 1.52  16 
336 339 9 12 2.46 -2.95 0.97 1.26  4 
336 339 12 15 0.09 -4.91 0.53 0.47  70 
336 339 18 21 2.37 -5.00 0.78 1.45  3 
336 339 21 24 -11.15 -3.80 5.69 4.52  4 
336 339 24 27 -8.65 -6.15 1.38 2.58  2 
336 339 33 36 -3.40 -18.80 1.91 14.14  2 
339 342 -57 -54 -7.75 -2.20 11.35 4.60  2 
339 342 -48 -45 6.55 -6.45 3.78 2.93  2 
339 342 -42 -39 -9.98 8.95 9.34 6.22  4 
339 342 -39 -36 -1.38 -10.42 2.82 2.78  6 
339 342 -33 -30 6.25 -8.01 0.74 0.71  160 
339 342 -30 -27 2.82 -6.66 0.64 0.58  186 
339 342 -27 -24 1.00 -3.98 0.97 0.60  12 
339 342 -24 -21 3.40 -1.30 2.11 1.20  4 
339 342 -18 -15 6.40 -2.35 8.20 4.35  2 
339 342 -15 -12 2.35 -7.95 0.74 3.57  2 
339 342 -12 -9 0.01 -1.50 1.09 0.78  27 
339 342 -9 -6 3.47 -2.82 1.04 1.21  28 
339 342 -6 -3 -1.19 -2.14 2.35 1.27  6 
339 342 -3 0 0.26 -3.50 0.58 0.50  89 
339 342 0 3 0.74 -3.07 0.47 0.48  138 
339 342 3 6 2.08 -2.24 0.66 0.77  57 
339 342 6 9 3.07 -0.87 0.65 0.64  51 
339 342 9 12 4.28 2.13 2.21 2.78  9 
339 342 12 15 -0.48 -5.24 0.35 0.35  104 
339 342 24 27 1.60 3.70 1.69 1.76  4 
339 342 27 30 29.83 61.00 23.80 52.68  3 
342 345 -57 -54 -1.10 0.15 0.85 0.74  2 
342 345 -54 -51 -3.60 -5.15 4.31 5.55  2 
342 345 -51 -48 5.23 9.20 3.45 11.03  4 
342 345 -42 -39 0.50 0.78 4.24 5.36  4 
342 345 -39 -36 -11.38 21.78 20.01 11.64  4 
342 345 -33 -30 1.07 -4.16 0.89 0.98  147 
342 345 -30 -27 2.20 -3.07 0.85 0.66  153 
342 345 -27 -24 3.56 -3.04 1.42 1.67  8 
342 345 -24 -21 4.15 -2.93 1.10 0.67  4 
342 345 -18 -15 2.08 -3.33 5.15 2.09  4 
342 345 -12 -9 -2.69 -1.97 1.01 0.92  51 
342 345 -9 -6 -0.95 -2.41 1.15 0.77  29 
342 345 -3 0 -4.67 -1.88 0.93 0.81  106 
342 345 0 3 -3.10 -2.09 0.47 0.44  191 
342 345 3 6 -1.43 -2.70 0.35 0.40  235 
342 345 6 9 -1.57 -3.35 0.65 0.62  68 
342 345 12 15 0.66 -4.10 0.47 0.41  57 
342 345 15 18 3.43 -5.20 2.48 3.48  3 
342 345 18 21 2.37 -3.10 1.39 0.76  3 
342 345 21 24 4.25 -17.60 3.29 9.19  2 
342 345 27 30 1.60 -2.85 1.70 0.74  2 
342 345 30 33 -13.90 2.80 8.49 5.16  2 
342 345 36 39 4.79 -2.45 3.61 2.23  2 
345 348 -57 -54 -0.58 2.58 4.65 7.12  4 
345 348 -45 -42 3.83 3.85 5.26 3.49  4 
345 348 -39 -36 1.75 -3.20 2.72 4.53  2 
345 348 -33 -30 2.87 -5.71 1.09 1.07  115 
345 348 -30 -27 7.77 -2.24 0.77 0.75  172 
345 348 -27 -24 10.30 -11.07 4.70 9.92  3 
345 348 -24 -21 -2.55 -3.65 5.34 1.24  2 
345 348 -12 -9 -2.16 -2.35 0.79 0.81  34 
345 348 -9 -6 -0.47 -0.63 1.40 1.85  13 
345 348 -3 0 -2.09 -1.86 0.63 0.66  131 
345 348 0 3 -3.27 -1.40 0.61 0.57  144 
345 348 3 6 -1.47 -0.73 0.39 0.37  202 
345 348 6 9 -1.01 -1.23 0.31 0.34  256 
345 348 9 12 4.27 -0.81 0.80 2.03  4 
345 348 12 15 1.59 -4.78 0.82 0.75  39 
345 348 15 18 2.22 -4.21 1.12 1.57  8 
345 348 18 21 0.57 -5.37 0.88 2.17  3 
345 348 30 33 -1.15 -0.70 0.88 1.63  2 
345 348 33 36 1.73 0.70 0.74 2.28  3 
345 348 45 48 -3.75 4.35 4.21 2.51  2 
348 351 -57 -54 -15.35 40.20 19.20 39.03  2 
348 351 -45 -42 6.82 11.38 5.18 5.21  5 
348 351 -36 -33 -6.34 -1.29 2.53 1.83  7 
348 351 -33 -30 5.97 -6.11 1.03 0.97  172 
348 351 -30 -27 3.64 -3.91 0.68 0.68  240 
348 351 -18 -15 14.00 -9.00 6.15 2.62  2 
348 351 -12 -9 3.75 -3.46 0.65 0.68  55 
348 351 -9 -6 4.13 3.37 2.90 2.57  12 
348 351 -6 -3 -2.00 -2.15 2.12 4.07  2 
348 351 -3 0 -2.51 -3.31 0.57 0.52  170 
348 351 0 3 -1.22 -5.16 0.48 0.43  179 
348 351 3 6 1.95 -3.46 0.57 0.67  61 
348 351 6 9 -0.20 -4.08 1.14 0.96  32 
348 351 9 12 1.81 -1.67 1.52 1.22  7 
348 351 12 15 2.14 -3.94 0.47 0.53  46 
348 351 15 18 1.27 -3.45 0.98 1.05  17 
348 351 18 21 -2.51 -8.81 2.61 1.40  3 
348 351 21 24 -2.68 -2.74 1.08 2.17  3 
348 351 24 27 -0.97 -15.95 3.12 5.48  7 
348 351 27 30 -1.45 2.75 2.69 1.39  4 
348 351 36 39 3.25 0.05 1.73 1.17  2 
348 351 39 42 -3.80 -1.90 3.75 6.86  2 
351 354 -48 -45 6.90 -4.40 2.20 2.76  3 
351 354 -42 -39 8.23 -9.08 6.73 2.98  6 
351 354 -39 -36 0.05 1.38 2.51 3.82  4 
351 354 -36 -33 8.00 -0.30 4.38 1.41  2 
351 354 -33 -30 6.28 -7.13 0.72 0.72  179 
351 354 -30 -27 4.52 -6.48 0.52 0.56  238 
351 354 -18 -15 6.45 -7.75 2.79 3.71  2 
351 354 -12 -9 1.04 -2.73 0.63 0.69  57 
351 354 -9 -6 -0.55 -0.69 1.53 1.41  11 
351 354 -3 0 -1.31 -4.61 0.58 0.61  149 
351 354 0 3 -3.41 -4.44 0.49 0.45  183 
351 354 3 6 -1.74 -2.93 0.30 0.30  223 
351 354 6 9 -1.93 -1.14 0.59 0.68  64 
351 354 9 12 0.87 -1.80 1.32 2.50  3 
351 354 12 15 1.39 -3.25 0.65 0.84  30 
351 354 15 18 2.11 -1.68 0.68 0.90  30 
351 354 18 21 4.10 -10.42 2.66 4.43  5 
351 354 21 24 -4.81 12.34 2.89 6.81  3 
351 354 27 30 0.03 -3.28 1.77 2.52  4 
354 357 -57 -54 -2.00 -8.50 3.68 1.41  2 
354 357 -48 -45 -4.38 -2.80 4.75 3.59  4 
354 357 -45 -42 -0.47 -3.87 4.50 5.11  3 
354 357 -42 -39 29.17 -1.40 18.98 8.05  3 
354 357 -39 -36 0.27 -0.40 3.75 7.09  3 
354 357 -36 -33 4.25 -2.00 1.17 1.63  2 
354 357 -33 -30 7.46 -7.56 0.68 0.58  173 
354 357 -30 -27 3.99 -5.71 0.54 0.55  194 
354 357 -18 -15 4.10 -2.37 2.80 1.13  3 
354 357 -12 -9 1.04 -2.82 0.86 0.76  63 
354 357 -9 -6 4.60 -3.77 2.12 2.51  3 
354 357 -3 0 0.35 -3.82 0.67 0.53  116 
354 357 0 3 0.39 -3.70 0.46 0.43  130 
354 357 3 6 0.40 0.58 1.08 0.96  17 
354 357 6 9 3.37 -0.90 1.09 0.99  11 
354 357 12 15 0.00 -3.54 0.79 0.69  41 
354 357 15 18 1.39 -2.20 0.80 0.92  26 
354 357 18 21 -1.20 -0.10 0.71 2.76  2 
354 357 27 30 -21.33 -10.13 14.30 6.03  2 
354 357 30 33 -2.96 -1.96 1.81 0.33  2 
354 357 33 36 -1.95 2.05 3.57 3.15  2 
354 357 39 42 -6.85 0.70 1.17 1.63  2 
357 360 -48 -45 6.20 -7.65 6.51 4.07  2 
357 360 -45 -42 -1.50 -3.00 5.02 2.69  2 
357 360 -42 -39 -5.28 -1.20 8.98 4.33  4 
357 360 -39 -36 1.03 15.87 3.99 13.72  3 
357 360 -36 -33 4.43 -0.73 3.52 4.41  4 
357 360 -33 -30 5.64 -8.19 0.90 0.78  146 
357 360 -30 -27 4.65 -7.97 0.65 0.63  201 
357 360 -27 -24 3.00 -2.93 3.76 2.81  4 
357 360 -18 -15 4.10 0.55 2.47 0.74  2 
357 360 -15 -12 -0.10 -4.70 1.34 2.90  2 
357 360 -12 -9 -0.15 -1.63 0.67 0.55  61 
357 360 -9 -6 -1.12 1.88 0.85 0.94  6 
357 360 -6 -3 0.30 -5.20 3.11 0.42  2 
357 360 -3 0 3.19 -6.18 0.49 0.52  152 
357 360 0 3 -0.64 -3.71 0.51 0.44  166 
357 360 3 6 -3.17 -2.53 2.33 2.21  8 
357 360 6 9 -3.45 -3.18 1.54 2.36  4 
357 360 9 12 1.73 -0.46 1.26 1.13  18 
357 360 12 15 -0.52 -2.75 0.51 0.65  63 
357 360 15 18 1.80 -4.97 0.59 0.49  28 
357 360 18 21 0.51 -1.14 1.59 1.31  15 
357 360 30 33 -0.49 -4.77 0.45 2.24  2 
357 360 39 42 -14.24 35.40 4.10 19.38  4 
357 360 45 48 1.15 0.05 5.62 5.20  2 
357 360 48 51 -1.40 -3.60 2.74 3.99  3 


==> anc/grabowski_table.tex <==
\documentclass[11pt,preprint]{aastex}

\usepackage{longtable}


\begin{document}
\scriptsize
\begin{longtable}{ccccccccc}
\hline

RA$_{min}$ & RA$_{max}$	&	Dec$_{min}$	&Dec$_{max}$ &	$\mu_\alpha \cos{\delta}$	&	$\mu_\delta$	&	$\sigma_{\overline{\alpha}}$	&	$\sigma_{\overline{\delta}}$	&	N	\\
(deg.) & (deg.) & (deg.) & (deg.) & (mas~yr$^{-1}$) & (mas~yr$^{-1}$) & (mas~yr$^{-1}$) & (mas~yr$^{-1}$) & \\

\hline
\endhead

0&3&-48&-45&-2.00&-5.78&3.12&1.18& 4 \\
0&3&-45&-42&0.25&7.95&3.29&6.19& 2 \\
0&3&-42&-39&-2.78&8.72&3.19&3.87& 5 \\
0&3&-36&-33&-10.77&-17.30&7.37&6.96& 3 \\
0&3&-33&-30&4.93&-8.63&0.75&0.72& 163 \\
0&3&-30&-27&3.24&-8.59&0.68&0.67& 161 \\
0&3&-27&-24&9.22&-4.38&4.00&3.17& 12 \\
0&3&-24&-21&0.68&0.33&1.29&1.10& 4 \\
0&3&-12&-9&-0.50&-1.76&0.65&0.60& 67 \\
0&3&-9&-6&-0.31&-2.00&1.62&1.03& 14 \\
0&3&-3&0&3.61&-2.53&0.44&0.42& 134 \\
0&3&0&3&-0.57&-4.13&0.38&0.37& 152 \\
0&3&3&6&-1.71&-3.42&0.62&0.55& 91 \\
0&3&6&9&-1.45&-2.17&0.66&0.77& 69 \\
0&3&9&12&-2.55&-2.09&0.55&0.74& 41 \\
0&3&12&15&-1.72&-4.40&0.62&0.80& 54 \\
0&3&15&18&1.31&-4.25&1.11&0.77& 35 \\
0&3&18&21&-1.90&1.26&0.75&1.27& 9 \\
0&3&21&24&1.75&0.85&2.44&1.52& 2 \\
0&3&24&27&-3.36&-2.38&1.04&1.32& 33 \\
0&3&27&30&-1.36&-6.22&2.57&2.73& 38 \\
0&3&33&36&-9.29&-5.93&3.46&2.62& 3 \\
0&3&36&39&1.52&-5.46&2.96&1.29& 3 \\
0&3&39&42&-3.69&-1.09&2.14&1.24& 14 \\
0&3&45&48&-4.57&-0.91&2.55&2.68& 6 \\
0&3&48&51&-19.89&79.05&11.15&64.33& 2 \\
3&6&-48&-45&3.50&-3.00&0.78&1.56& 2 \\
3&6&-45&-42&-5.88&-5.02&6.24&10.78& 5 \\
3&6&-42&-39&2.31&3.32&5.26&4.14& 9 \\
3&6&-39&-36&-0.07&2.50&4.30&2.98& 3 \\
3&6&-36&-33&1.13&2.15&12.50&4.44& 4 \\
3&6&-33&-30&3.06&-8.37&0.77&0.82& 190 \\
3&6&-30&-27&4.43&-9.30&0.55&0.55& 222 \\
3&6&-24&-21&9.10&-9.67&2.24&3.89& 3 \\
3&6&-21&-18&3.35&-0.73&5.15&1.86& 4 \\
3&6&-18&-15&3.93&-9.85&3.29&7.20& 4 \\
3&6&-12&-9&1.11&-2.21&0.63&0.66& 73 \\
3&6&-9&-6&3.95&-1.84&1.77&2.19& 11 \\
3&6&-6&-3&2.00&-4.40&0.35&1.41& 2 \\
3&6&-3&0&2.28&-2.98&0.50&0.49& 133 \\
3&6&0&3&0.51&-3.64&0.48&0.52& 129 \\
3&6&3&6&1.91&-2.02&0.70&0.66& 50 \\
3&6&6&9&-0.58&-3.77&0.36&0.35& 225 \\
3&6&9&12&-1.63&-4.31&0.66&1.12& 15 \\
3&6&12&15&-0.62&-4.92&0.90&0.85& 31 \\
3&6&15&18&-0.61&-5.93&1.35&1.11& 41 \\
3&6&24&27&0.64&-2.42&0.70&0.83& 24 \\
3&6&27&30&5.24&-0.68&1.57&0.91& 31 \\
3&6&33&36&1.70&-3.95&0.42&3.01& 2 \\
3&6&36&39&-0.72&-5.35&1.38&1.25& 17 \\
3&6&39&42&-3.99&-3.81&3.17&1.92& 7 \\
3&6&42&45&9.68&-11.82&3.94&5.06& 3 \\
3&6&45&48&11.93&0.36&8.69&3.90& 4 \\
3&6&48&51&-3.11&1.49&1.76&0.60& 3 \\
6&9&-51&-48&1.75&0.75&1.80&2.72& 2 \\
6&9&-45&-42&-5.34&9.55&2.59&1.81& 19 \\
6&9&-42&-39&-0.06&4.74&4.17&2.62& 5 \\
6&9&-39&-36&0.25&-4.41&2.82&3.65& 10 \\
6&9&-36&-33&6.53&-0.47&3.46&1.90& 3 \\
6&9&-33&-30&2.78&-5.20&0.74&0.65& 156 \\
6&9&-30&-27&3.76&-7.94&0.59&0.64& 206 \\
6&9&-21&-18&2.25&-4.10&2.61&2.79& 6 \\
6&9&-15&-12&14.02&-12.68&9.20&6.20& 5 \\
6&9&-12&-9&0.46&-2.86&0.59&0.50& 69 \\
6&9&-9&-6&-1.50&-0.98&1.69&1.70& 10 \\
6&9&-6&-3&3.70&-5.80&1.27&2.12& 2 \\
6&9&-3&0&0.77&-4.88&0.50&0.47& 115 \\
6&9&0&3&0.38&-3.90&0.46&0.41& 134 \\
6&9&3&6&-0.50&-1.88&0.46&0.39& 83 \\
6&9&6&9&0.94&-4.22&0.29&0.25& 249 \\
6&9&9&12&-4.30&-4.90&1.11&1.20& 17 \\
6&9&12&15&0.13&-2.26&0.84&0.70& 39 \\
6&9&15&18&0.28&-0.70&0.60&0.73& 45 \\
6&9&18&21& 0.00 &0.38&2.73&1.71& 4 \\
6&9&21&24&1.59&-3.37&2.10&4.44& 21 \\
6&9&24&27&1.22&-1.01&1.31&1.39& 31 \\
6&9&27&30&-3.14&1.89&1.46&2.59& 11 \\
6&9&30&33&0.43&-7.02&3.44&3.04& 13 \\
6&9&33&36&3.04&-2.59&0.76&0.75& 11 \\
6&9&36&39&-4.50&-1.64&1.04&0.64& 7 \\
6&9&39&42&0.51&-2.08&1.43&1.57& 9 \\
9&12&-54&-51&-2.60&4.45&1.27&0.39& 2 \\
9&12&-51&-48&4.10&-2.15&3.68&2.72& 2 \\
9&12&-45&-42&0.85&-0.62&4.31&2.82& 11 \\
9&12&-42&-39&6.13&-3.28&2.08&2.85& 24 \\
9&12&-39&-36&4.81&-8.95&3.33&5.79& 14 \\
9&12&-36&-33&1.30&-3.45&4.92&4.42& 14 \\
9&12&-33&-30&5.50&-8.94&0.65&0.61& 212 \\
9&12&-30&-27&3.74&-7.30&0.53&0.53& 279 \\
9&12&-27&-24&4.71&-5.50&1.07&0.87& 43 \\
9&12&-24&-21&-0.55&-2.85&1.65&1.70& 4 \\
9&12&-21&-18&-2.50&0.03&3.35&1.76& 3 \\
9&12&-18&-15&3.40&-3.10&1.70&0.42& 2 \\
9&12&-15&-12&1.15&-1.35&0.32&0.53& 2 \\
9&12&-12&-9&2.53&-4.23&0.75&0.63& 68 \\
9&12&-9&-6&0.98&-4.60&1.65&1.10& 6 \\
9&12&-6&-3&-5.40&4.47&4.04&2.10& 3 \\
9&12&-3&0&4.12&-4.03&0.53&0.59& 188 \\
9&12&0&3&-0.22&-4.35&0.65&0.61& 190 \\
9&12&3&6&-1.80&-0.50&0.57&0.50& 73 \\
9&12&6&9&0.54&-1.66&0.39&0.32& 165 \\
9&12&9&12&0.92&-3.50&0.72&0.93& 19 \\
9&12&12&15&0.30&-4.08&0.59&0.69& 61 \\
9&12&15&18&-0.72&0.01&0.98&1.11& 58 \\
9&12&18&21&-1.34&-0.39&1.19&1.12& 9 \\
9&12&21&24&-0.34&-3.51&0.94&1.06& 87 \\
9&12&24&27&-0.02&-1.31&0.57&0.53& 184 \\
9&12&27&30&-1.81&-1.45&0.94&0.99& 140 \\
9&12&30&33&-0.05&-1.67&0.67&0.59& 126 \\
9&12&33&36&2.37&0.37&0.71&0.70& 48 \\
9&12&36&39&-0.48&-0.55&0.99&1.19& 10 \\
9&12&39&42&1.61&-1.60&1.38&1.45& 16 \\
9&12&42&45&6.03&7.37&3.03&3.91& 8 \\
9&12&45&48&4.32&0.07&2.26&1.44& 4 \\
12&15&-45&-42&-5.05&-11.35&7.39&7.04& 2 \\
12&15&-42&-39&3.73&-1.86&1.96&2.07& 33 \\
12&15&-39&-36&6.18&-4.91&2.06&2.59& 19 \\
12&15&-36&-33&5.61&5.33&8.25&13.87& 7 \\
12&15&-33&-30&6.04&-5.86&0.72&0.67& 193 \\
12&15&-30&-27&5.06&-10.35&0.47&0.45& 290 \\
12&15&-27&-24&4.11&-11.54&0.62&0.57& 101 \\
12&15&-21&-18&0.03&-2.13&2.31&1.26& 3 \\
12&15&-12&-9&-0.19&-5.49&0.87&0.76& 65 \\
12&15&-9&-6&0.14&-7.11&1.27&0.93& 19 \\
12&15&-3&0&3.79&-1.88&0.61&0.61& 155 \\
12&15&0&3&0.85&-3.68&0.48&0.40& 187 \\
12&15&3&6&-0.39&-1.67&0.67&0.85& 31 \\
12&15&6&9&-1.58&-3.85&0.52&0.52& 131 \\
12&15&9&12&-1.62&-3.49&1.16&0.96& 22 \\
12&15&12&15&1.12&-5.53&0.42&0.48& 90 \\
12&15&15&18&2.21&-6.95&0.77&0.49& 38 \\
12&15&18&21&-1.60&-4.70&1.66&1.31& 24 \\
12&15&21&24&1.51&-0.60&1.00&0.89& 70 \\
12&15&24&27&1.38&-2.52&1.26&1.03& 44 \\
12&15&27&30&-0.25&-2.32&1.15&1.84& 46 \\
12&15&30&33&0.20&-3.18&1.09&1.43& 50 \\
12&15&33&36&0.81&-1.15&1.03&0.68& 22 \\
12&15&36&39&0.79&-5.96&0.79&0.99& 12 \\
12&15&39&42&1.11&-2.84&0.70&0.71& 55 \\
12&15&42&45&1.55&-1.09&1.14&1.48& 22 \\
12&15&45&48&4.22&-0.77&2.10&0.88& 7 \\
15&18&-57&-54&2.53&2.00&1.02&0.77& 3 \\
15&18&-45&-42&3.27&-4.61&4.19&3.94& 12 \\
15&18&-42&-39&9.11&-0.99&2.23&2.66& 29 \\
15&18&-39&-36&7.69&-3.23&4.82&3.22& 16 \\
15&18&-36&-33&3.19&-3.01&4.51&1.95& 7 \\
15&18&-33&-30&4.49&-5.26&0.97&0.99& 108 \\
15&18&-30&-27&3.06&-10.24&0.64&0.60& 193 \\
15&18&-27&-24&1.10&-7.13&0.80&0.62& 53 \\
15&18&-21&-18&5.97&-0.13&1.16&2.91& 3 \\
15&18&-18&-15&7.57&-0.47&0.71&2.50& 3 \\
15&18&-12&-9&1.93&-4.88&0.69&0.56& 59 \\
15&18&-9&-6&0.03&-4.33&1.01&0.91& 28 \\
15&18&-3&0&1.00&-4.23&0.65&0.56& 130 \\
15&18&0&3&0.24&-4.73&0.55&0.45& 127 \\
15&18&3&6&-0.34&-1.03&0.73&0.63& 61 \\
15&18&6&9&-0.49&-4.52&0.36&0.39& 263 \\
15&18&9&12&-3.73&-4.27&0.65&0.60& 63 \\
15&18&12&15&2.40&-5.50&0.42&0.52& 38 \\
15&18&15&18&1.59&-6.23&1.11&1.19& 18 \\
15&18&21&24&-0.64&1.24&1.31&1.45& 8 \\
15&18&24&27&-3.42&6.40&3.14&3.27& 3 \\
15&18&27&30&4.29&-5.67&2.64&1.94& 2 \\
15&18&30&33&-2.71&2.86&2.11&3.53& 5 \\
15&18&33&36&2.50&0.42&1.33&0.83& 6 \\
15&18&36&39&-0.20&-1.61&1.32&1.30& 16 \\
15&18&39&42&0.72&-4.17&0.47&0.47& 101 \\
15&18&42&45&0.89&-4.98&0.44&0.47& 68 \\
15&18&45&48&-1.56&-1.52&1.61&1.18& 10 \\
18&21&-57&-54&-7.40&1.38&3.02&2.22& 4 \\
18&21&-48&-45&-13.60&-8.93&7.65&7.18& 3 \\
18&21&-45&-42&-2.93&5.48&4.48&3.50& 12 \\
18&21&-42&-39&3.83&-8.55&3.62&5.47& 10 \\
18&21&-39&-36&8.57&2.24&2.58&3.09& 9 \\
18&21&-36&-33&7.82&-5.55&6.82&4.32& 6 \\
18&21&-33&-30&5.34&-4.25&1.11&1.08& 101 \\
18&21&-30&-27&3.30&-6.25&0.80&0.86& 171 \\
18&21&-27&-24&-3.50&-14.85&2.05&1.66& 2 \\
18&21&-24&-21&1.70&-6.35&5.37&3.57& 2 \\
18&21&-21&-18&-4.13&-1.80&0.78&3.77& 3 \\
18&21&-12&-9&4.31&-4.09&0.61&0.45& 57 \\
18&21&-9&-6&5.62&-3.62&0.84&0.62& 22 \\
18&21&-6&-3&-2.35&-2.87&0.38&0.45& 192 \\
18&21&-3&0&-2.51&-2.79&0.24&0.22& 706 \\
18&21&0&3&-0.74&-1.67&0.69&0.61& 131 \\
18&21&3&6&1.11&-2.76&1.86&0.91& 11 \\
18&21&6&9&0.17&-2.95&1.34&1.29& 10 \\
18&21&9&12&-1.15&-1.70&1.17&0.57& 2 \\
18&21&12&15&1.09&-3.15&0.54&0.40& 60 \\
18&21&15&18&1.12&-4.93&0.83&0.93& 25 \\
18&21&21&24&4.10&-0.75&0.57&0.67& 2 \\
18&21&24&27&-0.71&-1.24&1.40&1.12& 6 \\
18&21&27&30&-0.44&0.25&3.50&3.41& 4 \\
18&21&30&33&0.38&-3.85&0.73&0.73& 87 \\
18&21&33&36&-0.41&-2.10&0.53&0.62& 107 \\
18&21&36&39&-0.79&-4.05&0.52&0.61& 55 \\
18&21&39&42&3.11&-2.76&1.11&1.16& 30 \\
18&21&42&45&-0.15&-2.92&0.67&0.61& 32 \\
18&21&45&48&-0.96&1.47&0.41&1.50& 4 \\
21&24&-57&-54&3.55&-5.08&2.05&5.16& 4 \\
21&24&-54&-51&6.55&-2.40&0.81&0.35& 2 \\
21&24&-45&-42&-6.61&2.11&1.68&3.87& 9 \\
21&24&-42&-39&7.44&0.63&2.69&2.26& 22 \\
21&24&-39&-36&4.77&-4.97&2.79&1.28& 6 \\
21&24&-33&-30&2.39&-6.99&1.03&1.05& 132 \\
21&24&-30&-27&4.25&-4.54&0.65&0.68& 197 \\
21&24&-27&-24&-8.33&-2.67&3.78&4.19& 3 \\
21&24&-24&-21&1.65&-3.05&0.46&0.53& 4 \\
21&24&-12&-9&1.61&-3.05&0.57&0.51& 99 \\
21&24&-9&-6&2.97&-2.28&1.03&0.91& 43 \\
21&24&-6&-3&-1.54&-3.48&0.30&0.30& 423 \\
21&24&-3&0&0.78&-2.48&0.22&0.23& 830 \\
21&24&0&3&1.33&-3.97&0.58&0.50& 149 \\
21&24&3&6&0.86&-0.23&1.26&0.97& 14 \\
21&24&6&9&-2.77&-1.72&1.72&1.86& 6 \\
21&24&12&15&2.44&-4.22&0.56&0.50& 92 \\
21&24&15&18&2.11&-4.73&0.90&0.88& 32 \\
21&24&18&21&-2.10&-1.95&0.57&0.60& 2 \\
21&24&21&24&-1.90&-6.95&1.48&1.80& 2 \\
21&24&24&27&-1.20&-0.85&0.59&0.71& 27 \\
21&24&27&30&-2.36&0.43&0.46&0.52& 112 \\
21&24&30&33&-2.45&-4.25&0.39&0.45& 136 \\
21&24&33&36&-1.86&-0.75&0.61&0.62& 119 \\
21&24&36&39&-0.97&-3.48&0.71&0.68& 52 \\
21&24&39&42&0.16&-3.42&1.38&1.34& 17 \\
21&24&42&45&6.96&-4.46&2.90&4.35& 10 \\
24&27&-45&-42&-1.60&2.70&1.39&1.40& 5 \\
24&27&-42&-39&2.97&-1.46&2.69&1.63& 28 \\
24&27&-39&-36&9.09&-2.52&2.41&2.11& 21 \\
24&27&-36&-33&3.73&-5.67&6.46&4.84& 3 \\
24&27&-33&-30&2.74&-5.72&0.83&0.75& 167 \\
24&27&-30&-27&2.37&-5.43&0.74&0.86& 164 \\
24&27&-27&-24&1.11&-9.34&1.71&1.34& 10 \\
24&27&-21&-18&-3.77&1.93&1.41&1.10& 3 \\
24&27&-12&-9&1.24&-1.99&0.73&0.76& 40 \\
24&27&-9&-6&2.87&-1.41&1.22&1.11& 32 \\
24&27&-6&-3&-8.07&-3.33&3.73&2.18& 3 \\
24&27&-3&0&3.24&-5.71&0.56&0.47& 121 \\
24&27&0&3&2.94&-5.70&0.46&0.41& 137 \\
24&27&3&6&1.53&-1.82&2.15&1.73& 15 \\
24&27&6&9&2.72&-3.78&0.41&1.18& 5 \\
24&27&9&12&4.23&0.13&0.90&0.63& 3 \\
24&27&12&15&1.57&-2.52&0.54&0.58& 79 \\
24&27&15&18&3.82&-4.72&0.97&0.55& 13 \\
24&27&24&27&-0.47&-1.23&0.83&0.89& 27 \\
24&27&27&30&0.30&-0.79&0.41&0.39& 128 \\
24&27&30&33&-0.40&-1.40&0.57&0.62& 68 \\
24&27&33&36&-2.21&0.39&0.99&1.16& 17 \\
24&27&39&42&-4.99&-4.77&2.99&3.42& 5 \\
24&27&42&45&-5.10&-14.30&3.25&11.24& 2 \\
27&30&-54&-51&4.36&4.22&1.78&2.97& 5 \\
27&30&-51&-48&11.68&-6.73&6.01&3.62& 4 \\
27&30&-48&-45&-2.94&-0.04&3.22&2.41& 10 \\
27&30&-45&-42&0.90&-1.99&3.19&2.73& 9 \\
27&30&-42&-39&5.08&0.95&1.78&1.91& 32 \\
27&30&-39&-36&6.90&0.34&2.54&2.44& 26 \\
27&30&-36&-33&8.30&3.20&1.39&3.29& 4 \\
27&30&-33&-30&5.62&-4.04&0.89&0.85& 152 \\
27&30&-30&-27&3.13&-7.47&0.56&0.56& 210 \\
27&30&-21&-18&2.03&0.67&1.41&2.47& 3 \\
27&30&-15&-12&9.76&-8.52&4.50&4.05& 5 \\
27&30&-12&-9&2.34&-1.21&0.78&0.60& 38 \\
27&30&-9&-6&0.26&-3.34&0.98&0.80& 36 \\
27&30&-3&0&-0.24&-6.66&0.69&0.62& 129 \\
27&30&0&3&0.39&-5.22&0.37&0.41& 249 \\
27&30&3&6&2.49&-0.20&0.56&0.85& 44 \\
27&30&6&9&1.65&1.15&0.56&1.21& 4 \\
27&30&12&15&1.38&-3.78&0.43&0.77& 72 \\
27&30&15&18&5.15&-5.33&1.43&2.34& 4 \\
27&30&18&21&5.53&-6.20&0.94&0.99& 2 \\
27&30&21&24&1.15&-4.30&0.39&0.78& 2 \\
27&30&24&27&-5.12&-0.63&0.36&2.00& 2 \\
27&30&27&30&0.86&2.40&0.81&0.99& 21 \\
27&30&30&33&1.65&-1.05&0.50&0.54& 5 \\
27&30&33&36&3.95&2.45&4.35&4.42& 2 \\
27&30&36&39&-0.80&-3.63&3.01&2.04& 3 \\
27&30&42&45&-0.75&-8.32&2.32&1.65& 4 \\
27&30&45&48&-2.81&0.34&1.72&1.03& 3 \\
27&30&48&51&-15.23&-8.66&7.30&8.94& 4 \\
30&33&-54&-51&1.36&1.06&2.47&3.19& 5 \\
30&33&-51&-48&-8.10&3.87&1.55&2.30& 3 \\
30&33&-48&-45&4.87&13.03&1.36&3.42& 3 \\
30&33&-45&-42&9.17&-2.77&1.99&1.17& 3 \\
30&33&-39&-36&16.47&3.61&2.98&3.51& 7 \\
30&33&-36&-33&-3.80&2.17&2.59&1.48& 3 \\
30&33&-33&-30&7.35&-1.39&1.13&1.10& 117 \\
30&33&-30&-27&4.60&-3.30&0.89&0.92& 184 \\
30&33&-18&-15&3.40&-6.35&0.49&1.10& 2 \\
30&33&-12&-9&2.28&-4.89&0.77&0.70& 48 \\
30&33&-9&-6&2.35&-2.29&0.91&0.65& 47 \\
30&33&-6&-3&2.12&-3.59&1.91&1.29& 9 \\
30&33&-3&0&1.11&-4.53&0.73&0.58& 136 \\
30&33&0&3&1.41&-2.94&0.66&0.59& 143 \\
30&33&3&6&0.08&-0.37&0.32&0.33& 208 \\
30&33&6&9&-0.39&-1.13&0.36&0.38& 169 \\
30&33&12&15&4.34&-4.27&0.46&0.41& 72 \\
30&33&15&18&4.23&-3.93&1.39&0.82& 4 \\
30&33&18&21&-1.90&-4.40&3.18&1.41& 2 \\
30&33&24&27&-1.25&-2.87&1.41&1.59& 48 \\
30&33&27&30&-2.14&-1.17&1.16&1.40& 44 \\
30&33&30&33&-2.34&-0.02&2.50&1.88& 5 \\
30&33&33&36&0.70&-0.80&0.42&1.20& 2 \\
30&33&36&39&4.18&-6.85&5.44&5.74& 7 \\
30&33&39&42&-0.48&-4.66&2.33&3.79& 5 \\
30&33&42&45&-0.94&-5.01&4.82&2.85& 13 \\
30&33&45&48&-3.99&-9.86&2.38&4.05& 7 \\
30&33&48&51&-3.78&3.22&2.29&2.00& 5 \\
30&33&51&54&1.97&-1.63&1.58&0.21& 2 \\
33&36&-54&-51&-9.90&0.80&11.42&3.37& 3 \\
33&36&-51&-48&5.10&6.23&1.77&2.00& 8 \\
33&36&-42&-39&1.55&-2.90&2.51&3.46& 2 \\
33&36&-39&-36&10.85&-5.15&3.29&2.72& 2 \\
33&36&-33&-30&3.13&-0.18&1.37&1.24& 139 \\
33&36&-30&-27&4.47&-3.15&0.83&0.72& 211 \\
33&36&-21&-18&3.20&-3.50&0.00&0.00& 1 \\
33&36&-12&-9&1.31&-4.10&0.96&0.90& 40 \\
33&36&-9&-6&5.04&-1.77&0.77&0.74& 60 \\
33&36&-6&-3&-5.71&-1.25&1.96&1.67& 41 \\
33&36&-3&0&0.19&-3.29&0.63&0.55& 181 \\
33&36&0&3&-0.06&-2.25&0.60&0.62& 176 \\
33&36&3&6&0.14&-2.66&0.43&0.42& 169 \\
33&36&6&9&-1.32&-3.04&0.59&0.46& 76 \\
33&36&9&12&-1.30&0.33&2.33&2.22& 3 \\
33&36&12&15&-1.55&-4.29&1.70&2.08& 16 \\
33&36&15&18&0.93&-0.47&1.16&1.42& 3 \\
33&36&18&21&-0.05&-5.40&1.38&0.49& 2 \\
33&36&21&24&-3.67&-2.23&1.82&2.66& 9 \\
33&36&24&27&-5.37&-1.02&0.95&1.00& 59 \\
33&36&27&30&-5.32&-0.44&2.47&1.75& 32 \\
33&36&30&33&-0.70&-3.43&3.59&4.49& 3 \\
33&36&33&36&4.27&-4.13&3.02&3.04& 4 \\
33&36&36&39&-1.78&-3.86&1.16&1.34& 74 \\
33&36&39&42&-0.08&-2.65&1.11&1.56& 40 \\
33&36&42&45&0.57&-5.17&1.90&2.46& 57 \\
33&36&51&54&7.71&-8.23&9.52&9.84& 4 \\
36&39&-57&-54&-1.80&-0.65&1.41&1.52& 2 \\
36&39&-54&-51&-12.30&-2.65&4.81&14.04& 2 \\
36&39&-42&-39&10.40&-1.40&5.14&7.68& 5 \\
36&39&-39&-36&-0.97&2.97&1.70&1.96& 3 \\
36&39&-33&-30&5.40&-1.73&0.77&0.86& 148 \\
36&39&-30&-27&3.96&-5.47&0.66&0.66& 190 \\
36&39&-27&-24&0.85&-7.40&0.46&3.18& 2 \\
36&39&-24&-21&1.73&-0.90&0.98&3.02& 3 \\
36&39&-21&-18&3.10&-9.45&0.14&0.46& 2 \\
36&39&-12&-9&4.11&-3.63&0.77&1.01& 35 \\
36&39&-9&-6&4.01&-5.25&0.82&0.76& 68 \\
36&39&-6&-3&-1.68&-0.66&1.30&1.07& 23 \\
36&39&-3&0&1.91&-2.22&0.63&0.43& 167 \\
36&39&0&3&2.63&-1.27&0.18&0.19& 982 \\
36&39&3&6&-0.70&-2.56&0.19&0.19& 931 \\
36&39&6&9&-2.81&-3.33&0.70&0.99& 23 \\
36&39&9&12&-1.04&-0.14&0.86&1.32& 8 \\
36&39&21&24&1.88&1.42&2.27&1.98& 38 \\
36&39&24&27&-3.18&-1.22&0.99&0.93& 97 \\
36&39&27&30&-10.44&0.64&5.59&2.35& 16 \\
36&39&30&33&-0.88&-0.32&1.34&1.15& 5 \\
36&39&33&36&11.02&-2.89&5.27&2.42& 4 \\
36&39&36&39&-5.10&-1.87&1.47&1.55& 42 \\
36&39&39&42&-3.62&3.78&1.89&3.01& 46 \\
36&39&42&45&1.52&-0.04&2.29&1.52& 25 \\
36&39&45&48&15.42&-32.09&5.77&18.78& 2 \\
39&42&-54&-51&1.05&1.65&3.15&5.90& 2 \\
39&42&-48&-45&9.55&-1.95&2.02&0.74& 2 \\
39&42&-42&-39&-1.97&9.03&3.96&5.88& 3 \\
39&42&-39&-36&-4.05&26.15&5.34&7.88& 2 \\
39&42&-33&-30&5.06&-2.17&0.71&0.65& 130 \\
39&42&-30&-27&4.35&-7.25&0.48&0.53& 202 \\
39&42&-27&-24&7.43&-3.28&1.96&1.05& 4 \\
39&42&-24&-21&6.03&-5.40&1.31&0.84& 22 \\
39&42&-18&-15&2.00&-2.95&1.27&3.85& 2 \\
39&42&-12&-9&2.34&-3.01&0.98&0.81& 21 \\
39&42&-9&-6&1.84&-5.90&0.82&0.67& 86 \\
39&42&-6&-3&-2.61&-3.19&3.04&3.47& 4 \\
39&42&-3&0&0.31&-2.33&0.52&0.52& 191 \\
39&42&0&3&0.81&-1.58&0.32&0.34& 420 \\
39&42&3&6&0.35&-1.37&0.38&0.41& 194 \\
39&42&6&9&-2.93&-4.07&0.68&0.58& 85 \\
39&42&9&12&-0.62&-0.77&1.01&1.09& 15 \\
39&42&18&21&2.75&1.73&2.18&1.29& 4 \\
39&42&21&24&6.70&-9.92&4.33&4.29& 6 \\
39&42&24&27&0.03&-3.59&1.37&0.80& 22 \\
39&42&27&30&-0.55&-6.04&2.41&4.81& 5 \\
39&42&30&33&-4.28&-3.24&2.20&2.30& 19 \\
39&42&33&36&-2.64&0.61&1.63&2.32& 21 \\
39&42&36&39&-1.80&-2.63&2.01&1.23& 13 \\
39&42&39&42&-0.93&0.53&1.87&1.47& 14 \\
39&42&42&45&-2.49&0.03&2.79&1.81& 12 \\
42&45&-57&-54&-3.53&0.70&1.16&2.12& 3 \\
42&45&-48&-45&-5.80&-6.35&3.11&5.83& 2 \\
42&45&-42&-39&7.12&-4.76&3.01&2.89& 5 \\
42&45&-33&-30&5.14&-3.04&0.64&0.68& 159 \\
42&45&-30&-27&3.94&-7.00&0.70&0.68& 197 \\
42&45&-24&-21&4.33&6.33&7.95&6.04& 4 \\
42&45&-21&-18&6.90&0.30&2.46&2.25& 3 \\
42&45&-15&-12&6.20&13.75&4.45&5.27& 2 \\
42&45&-9&-6&2.93&-5.43&0.57&0.61& 106 \\
42&45&-6&-3&-1.19&-1.97&1.56&0.87& 4 \\
42&45&-3&0&3.77&-1.05&0.52&0.48& 212 \\
42&45&0&3&1.58&-3.79&0.53&0.58& 180 \\
42&45&3&6&0.59&-2.58&1.10&0.97& 21 \\
42&45&6&9&-2.23&-7.25&1.05&0.93& 13 \\
42&45&12&15&-1.80&0.93&2.05&5.59& 4 \\
42&45&15&18&-1.55&-1.30&2.79&1.41& 2 \\
42&45&18&21&1.20&-7.15&0.64&3.50& 2 \\
42&45&21&24&0.02&-0.03&0.76&1.96& 2 \\
42&45&24&27&1.01&5.70&2.06&2.79& 13 \\
42&45&27&30&-0.34&-1.66&1.69&1.66& 7 \\
42&45&30&33&6.44&-11.63&3.77&2.95& 38 \\
42&45&33&36&-0.49&1.12&1.84&2.57& 16 \\
42&45&36&39&-6.67&-0.71&2.01&2.67& 7 \\
42&45&39&42&-4.38&0.02&4.03&3.32& 13 \\
42&45&42&45&-10.81&-12.22&4.40&5.86& 6 \\
42&45&45&48&-7.47&-2.17&0.24&1.86& 2 \\
45&48&-57&-54&-30.80&9.55&9.76&1.52& 2 \\
45&48&-51&-48&5.05&-16.00&14.04&12.59& 2 \\
45&48&-45&-42&3.83&0.30&2.47&2.03& 3 \\
45&48&-42&-39&-5.40&-0.77&5.48&4.88& 3 \\
45&48&-36&-33&-4.70&-3.50&12.59&1.70& 2 \\
45&48&-33&-30&4.34&-4.92&0.81&0.82& 155 \\
45&48&-30&-27&-0.12&-6.92&0.79&0.73& 147 \\
45&48&-27&-24&1.60&-2.40&3.18&3.32& 2 \\
45&48&-21&-18&-3.02&4.10&2.18&1.27& 5 \\
45&48&-9&-6&2.33&-5.29&0.83&0.67& 117 \\
45&48&-6&-3&-2.02&-1.06&2.84&2.06& 4 \\
45&48&-3&0&0.76&-2.50&0.68&0.71& 134 \\
45&48&0&3&1.37&-4.07&0.59&0.55& 126 \\
45&48&3&6&0.19&-8.42&2.25&3.36& 8 \\
45&48&6&9&1.29&-6.14&2.56&1.79& 4 \\
45&48&15&18&-5.56&-1.06&3.11&2.69& 5 \\
45&48&24&27&-0.07&-4.52&0.78&1.79& 4 \\
45&48&30&33&8.31&-2.59&3.87&3.25& 7 \\
45&48&36&39&-6.34&2.13&1.21&2.85& 3 \\
48&51&-57&-54&1.88&-10.98&1.98&4.53& 5 \\
48&51&-48&-45&-1.00&10.30&1.70&2.97& 2 \\
48&51&-45&-42&-2.40&-1.10&6.45&5.76& 5 \\
48&51&-42&-39&-1.58&3.34&5.50&3.79& 5 \\
48&51&-39&-36&6.23&9.28&3.07&3.30& 4 \\
48&51&-36&-33&6.65&7.35&3.36&0.81& 2 \\
48&51&-33&-30&3.73&-3.81&1.05&1.02& 89 \\
48&51&-30&-27&-0.75&-6.28&0.82&0.76& 101 \\
48&51&-21&-18&-0.80&-1.03&3.26&2.84& 3 \\
48&51&-9&-6&3.28&-5.18&0.66&0.60& 91 \\
48&51&-6&-3&1.25&-3.08&3.14&2.40& 8 \\
48&51&-3&0&2.99&-0.80&0.49&0.50& 120 \\
48&51&0&3&2.85&-3.54&0.55&0.44& 131 \\
48&51&3&6&-2.13&-2.61&1.13&1.21& 18 \\
48&51&12&15&4.35&-0.45&0.25&1.45& 2 \\
48&51&15&18&3.75&-1.30&0.60&0.49& 2 \\
48&51&24&27&1.35&-4.20&0.65&0.85& 4 \\
48&51&27&30&3.39&-2.29&0.42&3.10& 2 \\
51&54&-45&-42&-5.93&-5.40&0.98&1.11& 3 \\
51&54&-42&-39&1.76&-4.54&1.76&2.51& 5 \\
51&54&-39&-36&7.58&-2.04&2.96&2.51& 8 \\
51&54&-30&-27&7.38&-7.16&6.26&6.68& 22 \\
51&54&-27&-24&2.48&-6.38&1.07&1.22& 6 \\
51&54&-24&-21&8.35&-0.58&2.87&1.48& 4 \\
51&54&-18&-15&1.40&-0.10&2.96&2.07& 3 \\
51&54&-9&-6&2.43&-3.21&1.02&0.71& 56 \\
51&54&-6&-3&4.86&-3.79&1.10&1.14& 13 \\
51&54&-3&0&2.39&-1.65&0.63&0.61& 122 \\
51&54&0&3&-1.71&-1.04&0.75&0.62& 119 \\
51&54&3&6&2.45&-2.95&1.28&1.05& 12 \\
51&54&6&9&3.85&0.43&2.92&1.44& 7 \\
51&54&15&18&3.47&-6.63&1.03&1.28& 3 \\
51&54&21&24&-5.24&-5.62&8.35&9.39& 3 \\
51&54&24&27&4.06&-4.66&1.13&1.30& 12 \\
51&54&27&30&0.72&-0.26&2.31&1.10& 3 \\
51&54&30&33&2.89&-5.90&1.62&3.02& 7 \\
51&54&33&36&4.55&-1.78&0.19&1.42& 2 \\
51&54&36&39&-0.58&8.01&2.45&5.03& 3 \\
51&54&42&45&-2.40&-6.77&2.41&1.30& 3 \\
54&57&-57&-54&-5.25&-9.45&1.10&0.95& 2 \\
54&57&-45&-42&9.46&7.50&5.78&4.64& 5 \\
54&57&-42&-39&1.43&1.57&6.18&2.30& 3 \\
54&57&-39&-36&-1.08&6.58&6.71&6.86& 4 \\
54&57&-36&-33&5.50&-17.70&4.47&5.24& 6 \\
54&57&-27&-24&0.83&-1.10&2.21&0.95& 4 \\
54&57&-15&-12&8.45&1.70&4.14&1.77& 2 \\
54&57&-9&-6&4.75&-7.37&0.67&0.74& 59 \\
54&57&-6&-3&3.43&-4.62&1.00&1.12& 31 \\
54&57&-3&0&4.58&-3.41&0.93&0.76& 105 \\
54&57&0&3&1.38&-2.03&0.80&0.66& 96 \\
54&57&3&6&0.53&-0.53&1.66&1.25& 25 \\
54&57&6&9&5.11&-3.64&2.18&2.76& 8 \\
54&57&21&24&1.53&0.81&2.39&3.34& 5 \\
54&57&24&27&-0.60&-5.86&1.36&1.34& 11 \\
54&57&27&30&1.53&-0.63&1.68&1.16& 9 \\
54&57&30&33&-3.18&-4.09&1.62&0.73& 7 \\
57&60&-63&-60&-31.20&22.30&2.26&7.21& 2 \\
57&60&-57&-54&-4.10&-4.15&7.85&5.69& 2 \\
57&60&-54&-51&6.35&-6.70&2.51&2.90& 2 \\
57&60&-48&-45&-1.45&7.95&4.21&4.84& 2 \\
57&60&-45&-42&-1.44&-7.02&2.92&1.60& 5 \\
57&60&-39&-36&1.02&-5.57&3.08&2.44& 6 \\
57&60&-30&-27&-0.70&-0.70&2.10&4.64& 3 \\
57&60&-12&-9&4.00&-1.33&1.02&0.71& 4 \\
57&60&-9&-6&2.63&-3.32&0.74&0.99& 35 \\
57&60&-6&-3&-0.77&-1.85&1.45&1.26& 25 \\
57&60&-3&0&7.49&-2.16&1.94&1.22& 29 \\
57&60&0&3&2.47&-1.48&1.36&1.38& 24 \\
57&60&3&6&4.44&1.26&1.94&2.23& 2 \\
57&60&18&21&-0.87&-1.20&0.88&2.53& 3 \\
57&60&27&30&1.14&-5.06&1.57&1.23& 15 \\
57&60&30&33&-3.00&-8.35&1.57&1.59& 20 \\
57&60&33&36&0.57&0.30&3.60&5.61& 3 \\
60&63&-51&-48&4.30&1.30&3.11&3.68& 2 \\
60&63&-42&-39&-5.75&11.35&1.52&10.36& 2 \\
60&63&-39&-36&3.90&0.85&4.74&3.36& 2 \\
60&63&-36&-33&9.30&14.15&0.35&2.44& 2 \\
60&63&-33&-30&0.55&-6.45&1.45&1.24& 2 \\
60&63&-18&-15&3.36&0.66&1.45&3.22& 5 \\
60&63&-15&-12&0.17&1.33&0.66&1.53& 3 \\
60&63&-9&-6&-0.46&-1.32&1.04&1.03& 25 \\
60&63&-6&-3&0.65&-1.04&1.10&0.91& 44 \\
60&63&-3&0&3.62&0.66&1.33&1.17& 2 \\
60&63&0&3&3.87&-2.46&0.71&0.92& 28 \\
60&63&3&6&1.02&-0.83&1.18&1.26& 4 \\
60&63&6&9&0.13&1.58&2.49&6.44& 4 \\
60&63&24&27&-7.15&3.70&2.16&3.32& 2 \\
60&63&27&30&1.67&-4.10&0.98&0.35& 5 \\
60&63&30&33&-2.28&-9.62&1.16&1.71& 10 \\
60&63&33&36&4.34&-4.69&3.28&1.14& 7 \\
60&63&36&39&12.88&1.43&9.42&3.72& 3 \\
60&63&51&54&-2.70&0.08&1.69&2.47& 2 \\
63&66&-48&-45&10.03&-0.43&5.28&2.99& 4 \\
63&66&-42&-39&4.70&0.15&2.90&0.39& 2 \\
63&66&-39&-36&-15.20&-8.60&10.59&4.99& 4 \\
63&66&-24&-21&0.95&-3.00&0.67&0.57& 2 \\
63&66&-21&-18&4.57&-3.43&0.30&0.85& 3 \\
63&66&-9&-6&-3.77&4.18&1.53&2.25& 6 \\
63&66&-6&-3&-0.80&-2.40&3.42&2.03& 4 \\
63&66&-3&0&-4.43&2.14&5.30&6.71& 3 \\
63&66&0&3&0.97&-4.30&0.65&0.76& 52 \\
63&66&3&6&-2.62&2.14&1.71&2.15& 5 \\
63&66&30&33&-0.84&-5.31&2.37&1.23& 5 \\
63&66&33&36&18.16&13.85&12.38&19.35& 3 \\
63&66&48&51&-6.25&-5.01&3.05&1.59& 2 \\
63&66&51&54&-2.67&1.87&1.92&1.24& 2 \\
66&69&-39&-36&-1.93&-3.73&5.72&2.51& 4 \\
66&69&-24&-21&3.95&-4.55&0.74&1.17& 2 \\
66&69&-15&-12&2.28&-2.08&1.83&1.32& 4 \\
66&69&6&9&-8.05&5.13&2.51&5.96& 2 \\
66&69&36&39&1.56&-11.32&0.30&2.23& 2 \\
66&69&39&42&-3.40&1.35&1.20&2.09& 2 \\
66&69&48&51&1.35&-0.91&0.98&4.19& 3 \\
66&69&51&54&1.16&0.37&1.92&3.75& 3 \\
69&72&-54&-51&5.50&-4.60&0.57&3.82& 2 \\
69&72&-51&-48&5.75&-0.85&5.20&1.03& 2 \\
69&72&-48&-45&-4.55&1.10&4.99&0.92& 2 \\
69&72&-45&-42&-7.20&-2.80&5.23&0.78& 2 \\
69&72&-42&-39&-11.40&6.87&16.69&7.00& 3 \\
69&72&-39&-36&3.58&-3.58&3.80&1.12& 4 \\
69&72&-33&-30&-3.10&-2.95&1.07&1.66& 4 \\
69&72&-30&-27&-5.03&12.30&8.55&10.66& 3 \\
69&72&-27&-24&-3.80&-1.60&3.35&1.55& 3 \\
69&72&-24&-21&1.40&-5.70&0.49&0.92& 2 \\
69&72&-21&-18&-0.05&-5.30&3.57&1.48& 2 \\
69&72&-18&-15&4.40&-3.40&1.06&0.14& 2 \\
69&72&-12&-9&4.45&-1.60&4.42&1.27& 2 \\
69&72&-3&0&4.28&-2.98&1.51&2.26& 5 \\
69&72&0&3&1.08&-3.28&2.83&2.70& 4 \\
69&72&18&21&-5.31&-7.92&2.17&1.11& 2 \\
69&72&27&30&-5.49&-5.21&1.62&1.34& 2 \\
72&75&-42&-39&1.04&-2.44&2.05&3.80& 5 \\
72&75&-36&-33&-5.63&-3.23&6.26&4.15& 3 \\
72&75&-30&-27&4.20&-0.45&0.71&0.95& 2 \\
72&75&-24&-21&1.68&-3.55&0.66&0.93& 4 \\
72&75&-21&-18&2.20&-2.93&1.31&1.16& 4 \\
72&75&-6&-3&4.90&-3.40&0.57&0.35& 2 \\
72&75&0&3&-1.13&-7.60&1.29&1.78& 3 \\
72&75&9&12&-1.83&-2.83&3.59&3.33& 3 \\
72&75&21&24&0.55&-1.08&0.08&0.65& 2 \\
75&78&-69&-66&23.65&9.15&3.92&4.07& 2 \\
75&78&-63&-60&3.80&2.85&3.11&5.62& 2 \\
75&78&-54&-51&13.25&1.70&0.60&1.13& 2 \\
75&78&-45&-42&4.40&-0.70&3.89&1.91& 2 \\
75&78&-42&-39&4.33&3.20&6.31&2.03& 3 \\
75&78&-36&-33&-1.17&6.47&0.93&2.63& 3 \\
75&78&-33&-30&-1.50&-0.98&1.12&2.43& 4 \\
75&78&-30&-27&2.13&-3.98&2.21&3.60& 4 \\
75&78&-24&-21&1.77&-6.23&2.09&1.13& 3 \\
75&78&3&6&1.10&0.85&2.26&2.16& 2 \\
75&78&24&27&-3.52&-5.73&0.71&2.07& 2 \\
75&78&27&30&-5.40&-8.29&2.73&4.92& 2 \\
75&78&33&36&9.66&-12.06&4.52&7.33& 4 \\
75&78&36&39&-0.47&-5.99&2.04&2.61& 6 \\
78&81&-48&-45&3.55&1.55&2.37&5.27& 2 \\
78&81&-45&-42&2.83&2.63&0.79&0.97& 3 \\
78&81&-36&-33&-6.77&4.30&4.04&2.61& 3 \\
78&81&-27&-24&5.40&-3.80&3.54&1.13& 2 \\
78&81&6&9&-5.00&-8.25&3.54&5.69& 2 \\
78&81&30&33&1.93&-4.03&0.74&1.46& 2 \\
78&81&33&36&1.56&-4.50&1.41&1.04& 6 \\
78&81&36&39&-5.40&-3.50&3.03&2.35& 3 \\
78&81&57&60&8.89&-48.13&8.38&24.65& 2 \\
81&84&-24&-21&1.95&-0.85&1.24&2.65& 2 \\
81&84&27&30&-11.00&8.47&7.41&7.11& 2 \\
81&84&30&33&1.22&-4.69&2.02&1.38& 4 \\
81&84&33&36&2.83&-8.10&8.95&3.05& 5 \\
81&84&54&57&-2.65&0.70&0.87&3.30& 4 \\
81&84&57&60&-0.26&-5.27&0.64&2.52& 3 \\
84&87&-57&-54&-4.30&8.35&2.62&2.51& 2 \\
84&87&-54&-51&3.10&0.75&5.30&3.15& 2 \\
84&87&-30&-27&2.90&-3.84&1.72&2.56& 8 \\
84&87&24&27&-0.63&-4.20&0.29&0.22& 2 \\
84&87&27&30&4.72&-1.02&2.38&2.28& 3 \\
84&87&30&33&1.02&-6.18&1.78&1.42& 11 \\
84&87&54&57&3.21&-12.91&6.74&2.51& 3 \\
84&87&57&60&0.79&-1.85&0.83&0.96& 4 \\
87&90&-54&-51&15.40&19.00&13.79&15.63& 2 \\
87&90&-51&-48&-0.95&5.05&3.36&3.71& 2 \\
87&90&-39&-36&0.83&-13.13&7.46&8.84& 3 \\
87&90&-21&-18&-22.25&28.60&13.75&29.42& 2 \\
87&90&27&30&2.38&-3.16&1.76&0.64& 3 \\
87&90&30&33&1.28&-7.19&1.27&0.59& 2 \\
90&93&21&24&1.25&1.38&3.01&3.24& 2 \\
90&93&24&27&-0.86&-5.61&5.69&3.00& 5 \\
90&93&27&30&2.29&-6.87&8.98&3.19& 4 \\
90&93&33&36&1.06&-5.29&0.82&2.25& 3 \\
90&93&57&60&5.60&-4.16&3.54&9.59& 2 \\
93&96&-66&-63&-5.50&13.55&2.90&7.39& 2 \\
93&96&-45&-42&9.60&-4.20&2.76&4.10& 2 \\
93&96&-33&-30&-30.70&46.75&20.36&37.65& 2 \\
93&96&-27&-24&3.05&1.95&1.66&0.88& 2 \\
93&96&24&27&0.69&-1.62&1.09&0.55& 6 \\
93&96&27&30&0.82&-15.10&3.85&7.96& 2 \\
93&96&33&36&0.23&-1.82&1.26&1.57& 6 \\
93&96&45&48&-3.11&-6.14&2.08&0.99& 3 \\
93&96&48&51&-3.48&-6.17&4.87&1.90& 3 \\
93&96&69&72&-1.53&0.50&1.05&0.97& 3 \\
96&99&-24&-21&-4.00&2.30&1.06&2.12& 2 \\
96&99&-15&-12&11.60&-10.85&16.76&13.61& 2 \\
96&99&3&6&-8.63&-17.11&1.56&6.91& 2 \\
96&99&24&27&-3.77&7.50&3.07&5.20& 2 \\
96&99&27&30&-0.98&-3.34&4.27&2.72& 2 \\
96&99&30&33&-3.17&-0.99&1.69&0.88& 5 \\
96&99&33&36&-0.17&-1.17&2.31&2.91& 4 \\
96&99&81&84&-1.23&-1.47&0.53&0.93& 3 \\
99&102&-51&-48&-19.75&-12.25&0.39&3.36& 2 \\
99&102&27&30&-3.47&-1.77&1.07&1.16& 6 \\
99&102&30&33&0.55&-2.01&1.00&0.79& 5 \\
99&102&42&45&0.27&-1.70&3.44&1.64& 3 \\
99&102&66&69&0.15&-2.15&1.45&1.38& 2 \\
102&105&21&24&-0.92&-8.51&3.18&1.53& 7 \\
102&105&33&36&-6.77&-8.90&6.16&3.25& 4 \\
102&105&54&57&0.45&-0.85&1.17&3.01& 2 \\
102&105&57&60&-8.10&-5.61&4.29&3.46& 2 \\
105&108&12&15&0.74&-5.01&1.81&0.91& 2 \\
105&108&15&18&-1.37&-3.84&1.04&2.50& 2 \\
105&108&18&21&-6.51&6.68&3.35&3.76& 9 \\
105&108&21&24&1.32&-2.67&1.37&1.70& 10 \\
105&108&24&27&-1.18&-3.39&2.14&1.94& 5 \\
105&108&27&30&2.64&-2.48&0.53&1.20& 6 \\
105&108&30&33&2.14&-4.64&1.40&0.98& 8 \\
105&108&33&36&-3.46&-4.29&1.73&0.72& 5 \\
105&108&36&39&-3.50&-0.97&0.81&0.97& 8 \\
105&108&48&51&-10.27&-9.85&4.84&2.56& 3 \\
105&108&54&57&2.27&-1.80&1.75&0.92& 2 \\
105&108&63&66&-3.70&1.55&1.76&1.91& 4 \\
108&111&9&12&3.24&-5.84&4.79&1.87& 5 \\
108&111&12&15&0.72&-2.12&1.29&0.99& 2 \\
108&111&18&21&-5.33&1.70&2.17&1.38& 4 \\
108&111&21&24&-1.49&-5.32&0.64&1.92& 4 \\
108&111&24&27&-6.25&0.26&1.37&1.50& 3 \\
108&111&27&30&-1.00&-1.24&1.20&1.01& 10 \\
108&111&30&33&-0.62&-3.49&1.88&2.40& 8 \\
108&111&33&36&-11.72&-16.48&7.84&11.14& 5 \\
108&111&36&39&-7.77&-2.62&0.83&0.91& 15 \\
108&111&39&42&0.43&-4.58&1.65&0.71& 4 \\
108&111&42&45&-2.20&-4.69&0.90&1.03& 7 \\
108&111&69&72&-3.05&1.05&0.53&0.74& 2 \\
108&111&72&75&-0.03&-3.33&1.44&1.03& 3 \\
111&114&12&15&-1.05&1.30&1.59&1.27& 2 \\
111&114&21&24&-0.82&-1.47&1.07&1.49& 5 \\
111&114&24&27&-0.38&-2.83&0.67&0.65& 18 \\
111&114&27&30&-1.46&-3.57&0.47&0.42& 43 \\
111&114&30&33&-1.01&-0.34&1.11&1.12& 17 \\
111&114&33&36&-3.89&-0.20&0.91&1.19& 9 \\
111&114&36&39&-5.71&-4.27&0.38&0.42& 74 \\
111&114&39&42&-1.87&-2.07&0.56&0.49& 59 \\
111&114&42&45&-2.40&-2.95&0.57&0.63& 47 \\
111&114&45&48&-2.32&-1.28&0.92&0.81& 21 \\
111&114&48&51&-2.85&-3.55&0.39&1.59& 2 \\
111&114&63&66&0.43&-0.27&2.57&0.86& 3 \\
111&114&69&72&-1.05&-2.55&3.15&3.08& 2 \\
114&117&-69&-66&10.05&0.65&11.84&2.79& 2 \\
114&117&-3&0&3.70&-1.25&2.33&0.32& 2 \\
114&117&0&3&0.15&-1.73&0.87&1.54& 3 \\
114&117&12&15&0.22&-6.73&1.00&1.38& 5 \\
114&117&15&18&-0.83&-4.52&0.77&1.27& 9 \\
114&117&18&21&-1.43&-5.10&0.48&0.55& 53 \\
114&117&21&24&-1.59&-3.95&0.49&0.50& 94 \\
114&117&24&27&-1.24&-1.62&0.40&0.44& 80 \\
114&117&27&30&-1.49&-2.07&0.33&0.33& 109 \\
114&117&30&33&-1.03&0.15&0.40&0.42& 98 \\
114&117&33&36&-5.40&-0.59&0.37&0.44& 79 \\
114&117&36&39&-5.27&-5.25&0.42&0.41& 55 \\
114&117&39&42&-3.02&-3.32&0.30&0.36& 76 \\
114&117&42&45&-3.24&-3.41&0.50&0.47& 59 \\
114&117&45&48&-1.14&-2.16&0.86&0.71& 51 \\
114&117&48&51&-0.94&-2.72&0.71&0.53& 31 \\
114&117&51&54&-1.05&0.65&2.30&3.01& 2 \\
114&117&60&63&1.55&-2.45&1.24&2.09& 2 \\
114&117&63&66&-1.11&-3.19&1.18&1.07& 7 \\
114&117&72&75&-1.53&-1.10&1.47&0.75& 4 \\
117&120&3&6&-1.88&-3.00&2.17&2.04& 9 \\
117&120&6&9&-3.47&-1.43&2.53&2.75& 3 \\
117&120&9&12&3.04&-0.20&1.46&0.98& 21 \\
117&120&12&15&-0.48&-4.34&0.56&0.47& 62 \\
117&120&15&18&-1.57&-3.32&0.55&0.40& 76 \\
117&120&18&21&-4.14&-6.15&0.46&0.47& 88 \\
117&120&21&24&-2.65&-3.23&0.33&0.31& 126 \\
117&120&24&27&-2.10&-1.31&0.39&0.40& 131 \\
117&120&27&30&-0.54&0.00&0.34&0.29& 137 \\
117&120&30&33&-0.18&-0.87&0.52&0.47& 63 \\
117&120&33&36&-3.21&-0.48&0.46&0.52& 103 \\
117&120&36&39&-3.60&-3.83&0.37&0.42& 89 \\
117&120&39&42&-3.07&-3.39&0.34&0.36& 113 \\
117&120&42&45&-2.91&-2.57&0.39&0.47& 104 \\
117&120&45&48&-0.42&-3.79&0.47&0.52& 47 \\
117&120&48&51&-0.56&-3.93&0.55&0.63& 47 \\
117&120&51&54&-5.27&-0.57&0.54&0.61& 47 \\
117&120&54&57&-8.55&4.98&3.72&6.11& 4 \\
117&120&60&63&0.60&-4.20&0.78&0.71& 3 \\
117&120&63&66&-5.10&-2.80&2.71&1.78& 4 \\
120&123&-3&0&-1.51&-0.70&1.59&1.49& 6 \\
120&123&0&3&0.75&-1.64&1.50&1.55& 13 \\
120&123&3&6&-3.55&-0.16&0.46&0.44& 52 \\
120&123&6&9&-2.25&0.99&0.42&0.39& 89 \\
120&123&9&12&-0.29&-0.39&0.48&0.50& 81 \\
120&123&12&15&0.52&-2.81&0.47&0.45& 97 \\
120&123&15&18&-1.51&-1.29&0.39&0.38& 88 \\
120&123&18&21&-2.58&-3.30&0.38&0.38& 96 \\
120&123&21&24&-3.40&-1.71&0.47&0.46& 141 \\
120&123&24&27&-1.00&-1.51&0.47&0.40& 86 \\
120&123&27&30&0.00&-1.76&0.31&0.32& 115 \\
120&123&30&33&-1.18&0.84&0.42&0.42& 106 \\
120&123&33&36&-3.80&0.79&0.35&0.33& 118 \\
120&123&36&39&-6.70&-2.54&0.39&0.48& 68 \\
120&123&39&42&-2.62&-4.15&0.32&0.44& 87 \\
120&123&42&45&-1.43&-2.73&0.31&0.40& 111 \\
120&123&45&48&-1.60&-1.39&0.48&0.50& 97 \\
120&123&48&51&-0.64&-2.42&0.43&0.41& 73 \\
120&123&51&54&-3.71&-0.61&0.48&0.60& 47 \\
120&123&54&57&-3.22&-1.75&0.88&0.81& 26 \\
120&123&57&60&-1.61&-2.20&1.45&0.97& 9 \\
120&123&60&63&0.56&-7.80&1.68&2.78& 5 \\
120&123&63&66&-6.60&-3.10&1.56&0.85& 2 \\
123&126&-3&0&-0.02&-1.29&0.71&0.75& 48 \\
123&126&0&3&0.18&-1.84&0.84&0.75& 73 \\
123&126&3&6&-2.42&-0.65&0.39&0.38& 81 \\
123&126&6&9&-3.11&-1.70&0.34&0.39& 123 \\
123&126&9&12&-1.79&-1.47&0.45&0.51& 75 \\
123&126&12&15&-0.62&-2.72&0.47&0.46& 63 \\
123&126&15&18&-2.26&-2.52&0.45&0.42& 71 \\
123&126&18&21&-3.38&-3.52&0.37&0.43& 72 \\
123&126&21&24&-3.43&-0.19&0.39&0.39& 96 \\
123&126&24&27&-3.87&-1.95&0.37&0.31& 120 \\
123&126&27&30&0.03&-3.32&0.55&0.52& 92 \\
123&126&30&33&-1.13&-2.89&0.48&0.41& 107 \\
123&126&33&36&-5.29&0.79&0.52&0.63& 108 \\
123&126&36&39&-6.28&-4.99&0.62&0.55& 66 \\
123&126&39&42&-2.25&-4.63&0.36&0.36& 133 \\
123&126&42&45&-1.53&-4.71&0.59&0.63& 87 \\
123&126&45&48&-2.68&-0.30&0.46&0.47& 90 \\
123&126&48&51&-3.21&-1.65&0.48&0.46& 77 \\
123&126&51&54&-3.04&2.05&0.53&0.63& 45 \\
123&126&54&57&-3.20&-0.78&0.62&0.48& 46 \\
123&126&57&60&-2.61&-2.38&0.92&0.66& 19 \\
123&126&60&63&-7.23&0.17&0.92&2.39& 3 \\
123&126&72&75&-1.40&3.75&1.48&2.51& 2 \\
126&129&-3&0&-1.33&-0.93&2.83&2.53& 3 \\
126&129&0&3&-1.72&-3.08&1.60&1.35& 10 \\
126&129&3&6&-3.27&-3.86&0.47&0.44& 67 \\
126&129&6&9&-5.06&-4.71&0.33&0.37& 151 \\
126&129&9&12&-1.53&-0.96&0.41&0.38& 86 \\
126&129&12&15&-1.13&-3.62&0.51&0.50& 78 \\
126&129&15&18&-3.09&-3.14&0.39&0.31& 80 \\
126&129&18&21&-3.56&-3.98&0.41&0.39& 86 \\
126&129&21&24&-5.10&-0.57&0.43&0.37& 82 \\
126&129&24&27&-4.51&-2.65&0.40&0.39& 81 \\
126&129&27&30&-0.94&-1.81&0.29&0.30& 227 \\
126&129&30&33&-0.71&-0.82&0.38&0.39& 185 \\
126&129&33&36&-2.30&-0.98&0.38&0.36& 141 \\
126&129&36&39&-4.28&-3.67&0.41&0.42& 126 \\
126&129&39&42&-3.60&-4.31&0.33&0.32& 216 \\
126&129&42&45&-3.07&-4.68&0.48&0.54& 100 \\
126&129&45&48&-1.11&0.54&0.40&0.42& 92 \\
126&129&48&51&-2.73&-0.85&0.43&0.55& 51 \\
126&129&51&54&-5.04&0.44&0.38&0.50& 54 \\
126&129&54&57&-3.18&-1.97&0.63&0.58& 48 \\
126&129&57&60&-2.15&-0.32&0.96&0.81& 38 \\
126&129&60&63&-0.16&-1.83&0.90&0.95& 20 \\
126&129&66&69&-5.10&-2.45&1.77&2.30& 2 \\
129&132&-9&-6&-26.68&-12.27&2.85&22.94& 2 \\
129&132&-6&-3&-1.83&-7.59&5.13&2.69& 3 \\
129&132&-3&0&-0.33&-2.09&0.74&0.62& 11 \\
129&132&0&3&-3.18&-3.01&0.77&0.63& 48 \\
129&132&3&6&-4.74&-2.32&0.47&0.37& 108 \\
129&132&6&9&-3.97&-4.36&0.38&0.32& 174 \\
129&132&9&12&-1.63&-2.96&0.38&0.44& 92 \\
129&132&12&15&-3.83&-3.18&0.45&0.42& 98 \\
129&132&15&18&-3.10&-2.69&0.36&0.43& 91 \\
129&132&18&21&-2.65&-3.56&0.41&0.43& 102 \\
129&132&21&24&-1.07&-2.67&0.39&0.48& 78 \\
129&132&24&27&0.03&-0.31&0.39&0.43& 97 \\
129&132&27&30&-0.15&-0.61&0.20&0.22& 327 \\
129&132&30&33&-1.99&-1.17&0.26&0.28& 333 \\
129&132&33&36&-2.04&-2.23&0.26&0.26& 209 \\
129&132&36&39&-4.60&-3.02&0.40&0.43& 99 \\
129&132&39&42&-3.70&-1.90&0.34&0.31& 117 \\
129&132&42&45&-3.02&-1.61&0.60&0.60& 79 \\
129&132&45&48&-1.55&-1.55&0.37&0.39& 110 \\
129&132&48&51&-3.53&-0.94&0.37&0.46& 75 \\
129&132&51&54&-4.48&-1.22&0.46&0.41& 53 \\
129&132&54&57&-3.53&-0.92&0.51&0.60& 56 \\
129&132&57&60&-3.41&1.14&0.70&0.84& 33 \\
129&132&60&63&-1.25&-1.30&0.81&0.78& 37 \\
129&132&63&66&-3.68&-2.96&0.84&0.89& 9 \\
129&132&69&72&-0.80&-5.73&0.97&1.35& 4 \\
132&135&-3&0&0.03&-3.09&0.59&0.62& 28 \\
132&135&0&3&-0.71&-3.59&0.48&0.51& 148 \\
132&135&3&6&-4.99&-1.88&0.49&0.44& 113 \\
132&135&6&9&-5.20&-2.46&0.35&0.39& 119 \\
132&135&9&12&-3.10&-2.28&0.43&0.43& 82 \\
132&135&12&15&-4.36&-2.42&0.39&0.41& 73 \\
132&135&15&18&-2.65&-2.42&0.42&0.41& 90 \\
132&135&18&21&-3.66&-4.03&0.43&0.35& 106 \\
132&135&21&24&-3.62&-2.48&0.40&0.41& 71 \\
132&135&24&27&-1.49&-2.03&0.30&0.35& 185 \\
132&135&27&30&-2.19&-0.13&0.26&0.25& 255 \\
132&135&30&33&-3.02&-1.65&0.20&0.20& 542 \\
132&135&33&36&-2.70&-2.92&0.24&0.26& 237 \\
132&135&36&39&-4.53&-2.95&0.50&0.47& 100 \\
132&135&39&42&-1.33&-1.76&0.50&0.41& 99 \\
132&135&42&45&-1.92&-1.97&0.68&0.51& 75 \\
132&135&45&48&-1.18&-2.42&0.59&0.41& 67 \\
132&135&48&51&-2.12&0.17&0.54&0.60& 47 \\
132&135&51&54&-0.10&0.75&0.55&0.49& 54 \\
132&135&54&57&-2.88&1.14&0.42&0.37& 81 \\
132&135&57&60&-1.15&1.94&0.61&0.48& 44 \\
132&135&60&63&-1.52&-0.42&0.57&0.61& 39 \\
132&135&63&66&-4.56&-1.31&1.40&0.78& 11 \\
135&138&-27&-24&-7.95&-5.15&6.75&2.65& 2 \\
135&138&-21&-18&-1.00&6.70&2.19&1.84& 2 \\
135&138&-6&-3&0.58&-3.25&1.58&2.40& 13 \\
135&138&-3&0&-1.08&-2.38&0.65&0.61& 87 \\
135&138&0&3&-0.82&-1.89&0.43&0.43& 182 \\
135&138&3&6&-5.57&-1.30&0.54&0.51& 124 \\
135&138&6&9&-4.69&-3.59&0.39&0.38& 133 \\
135&138&9&12&-3.20&-0.63&0.48&0.54& 76 \\
135&138&12&15&-3.71&0.01&0.72&0.58& 66 \\
135&138&15&18&-2.90&-1.44&0.48&0.51& 137 \\
135&138&18&21&-4.21&-5.18&0.41&0.39& 160 \\
135&138&21&24&-1.86&-2.01&0.42&0.44& 155 \\
135&138&24&27&-0.48&-2.49&0.41&0.40& 147 \\
135&138&27&30&-1.26&-1.93&0.29&0.30& 190 \\
135&138&30&33&-0.72&-3.05&0.27&0.28& 343 \\
135&138&33&36&0.10&-3.01&0.35&0.32& 159 \\
135&138&36&39&-5.24&-2.64&0.55&0.44& 144 \\
135&138&39&42&-4.00&-2.11&0.42&0.34& 147 \\
135&138&42&45&-3.56&-2.45&0.49&0.45& 97 \\
135&138&45&48&-1.55&-0.16&0.70&0.66& 62 \\
135&138&48&51&-0.54&-1.64&0.50&0.44& 62 \\
135&138&51&54&-3.46&0.34&0.53&0.65& 66 \\
135&138&54&57&-2.41&2.11&0.72&0.82& 59 \\
135&138&57&60&-3.61&1.49&0.44&0.57& 81 \\
135&138&60&63&-2.11&-0.58&0.56&0.69& 35 \\
135&138&63&66&-5.58&-3.10&0.62&0.76& 21 \\
138&141&-6&-3&-2.59&-6.62&3.57&4.22& 9 \\
138&141&-3&0&-0.78&-3.50&0.48&0.57& 145 \\
138&141&0&3&-1.30&-3.54&0.35&0.33& 251 \\
138&141&3&6&-4.20&-1.28&0.39&0.43& 132 \\
138&141&6&9&-3.43&-3.50&0.36&0.35& 131 \\
138&141&9&12&-1.13&-3.19&0.46&0.47& 90 \\
138&141&12&15&-0.94&-3.83&0.50&0.53& 80 \\
138&141&15&18&-0.29&-2.49&0.40&0.41& 146 \\
138&141&18&21&-1.75&-4.28&0.49&0.53& 135 \\
138&141&21&24&-2.18&-1.01&0.41&0.45& 133 \\
138&141&24&27&-2.93&-1.67&0.32&0.35& 124 \\
138&141&27&30&-3.23&-2.77&0.37&0.36& 133 \\
138&141&30&33&-2.22&-3.05&0.40&0.43& 149 \\
138&141&33&36&-0.29&-1.48&0.37&0.36& 155 \\
138&141&36&39&-4.82&-1.51&0.46&0.44& 152 \\
138&141&39&42&-3.48&-0.05&0.50&0.51& 118 \\
138&141&42&45&-3.28&-0.74&0.46&0.45& 76 \\
138&141&45&48&-2.41&0.39&0.48&0.51& 79 \\
138&141&48&51&-5.82&0.83&0.64&0.67& 53 \\
138&141&51&54&-6.76&-0.05&0.75&0.63& 60 \\
138&141&54&57&-4.86&-0.88&0.60&0.67& 58 \\
138&141&57&60&-4.93&-0.80&0.48&0.47& 79 \\
138&141&60&63&-5.17&-2.44&0.64&0.63& 43 \\
138&141&63&66&-4.54&-3.41&0.91&0.89& 28 \\
138&141&66&69&-2.32&-4.46&1.26&2.19& 13 \\
138&141&69&72&-1.45&-0.15&1.31&0.67& 2 \\
141&144&-18&-15&-5.05&-0.60&0.53&0.64& 2 \\
141&144&-3&0&-3.55&-3.80&0.58&0.46& 124 \\
141&144&0&3&-3.53&-3.20&0.45&0.43& 194 \\
141&144&3&6&-3.81&-0.98&0.35&0.40& 172 \\
141&144&6&9&-1.99&-2.42&0.49&0.44& 112 \\
141&144&9&12&-0.76&-0.83&0.46&0.43& 119 \\
141&144&12&15&-2.08&-4.16&0.54&0.55& 88 \\
141&144&15&18&-5.52&-4.61&0.61&0.51& 79 \\
141&144&18&21&-6.29&-4.80&0.48&0.45& 84 \\
141&144&21&24&-2.04&-1.08&0.39&0.41& 106 \\
141&144&24&27&-0.46&-3.82&0.35&0.34& 117 \\
141&144&27&30&-2.02&-3.00&0.45&0.43& 101 \\
141&144&30&33&-4.04&-1.34&0.33&0.40& 85 \\
141&144&33&36&-4.07&1.30&0.33&0.37& 130 \\
141&144&36&39&-2.61&-0.59&0.38&0.38& 99 \\
141&144&39&42&-2.08&1.06&0.45&0.44& 71 \\
141&144&42&45&-0.35&0.91&0.41&0.44& 121 \\
141&144&45&48&-2.22&-1.30&0.42&0.44& 77 \\
141&144&48&51&-4.70&0.67&0.53&0.57& 37 \\
141&144&51&54&-3.09&-0.63&0.72&0.65& 70 \\
141&144&54&57&-2.18&-1.45&0.45&0.51& 73 \\
141&144&57&60&-1.47&0.11&0.41&0.49& 100 \\
141&144&60&63&-3.23&0.23&0.60&0.53& 48 \\
141&144&63&66&-2.97&0.05&0.54&0.67& 28 \\
141&144&66&69&-2.04&-1.92&0.86&0.78& 21 \\
144&147&-24&-21&-2.00&2.95&1.56&0.67& 2 \\
144&147&-21&-18&-3.50&1.30&0.83&0.99& 3 \\
144&147&-12&-9&-2.50&-3.23&1.35&1.32& 11 \\
144&147&-9&-6&-6.25&-2.60&0.46&2.47& 2 \\
144&147&-6&-3&-7.70&-10.84&4.53&4.51& 3 \\
144&147&-3&0&-1.46&-3.96&0.58&0.65& 52 \\
144&147&0&3&-0.99&-3.22&0.36&0.36& 185 \\
144&147&3&6&-1.53&-2.28&0.41&0.36& 151 \\
144&147&6&9&-3.95&-2.26&0.37&0.35& 79 \\
144&147&9&12&-5.43&-1.72&0.33&0.34& 119 \\
144&147&12&15&-3.85&-5.31&0.40&0.43& 99 \\
144&147&15&18&-2.24&-7.56&0.46&0.42& 95 \\
144&147&18&21&-4.97&-3.97&0.57&0.60& 117 \\
144&147&21&24&-4.13&-0.75&0.42&0.37& 97 \\
144&147&24&27&-1.52&-2.89&0.38&0.39& 108 \\
144&147&27&30&-0.88&-1.40&0.34&0.34& 122 \\
144&147&30&33&-2.25&-1.75&0.35&0.37& 139 \\
144&147&33&36&-1.89&-0.16&0.30&0.28& 259 \\
144&147&36&39&-3.90&0.29&0.34&0.51& 84 \\
144&147&39&42&-2.64&0.34&0.38&0.37& 87 \\
144&147&42&45&-2.52&0.13&0.38&0.35& 168 \\
144&147&45&48&0.19&-1.18&0.37&0.41& 132 \\
144&147&48&51&-2.42&-1.73&0.59&0.68& 61 \\
144&147&51&54&-4.60&-0.15&0.53&0.42& 69 \\
144&147&54&57&-1.47&0.83&0.44&0.41& 106 \\
144&147&57&60&-3.37&0.25&0.45&0.50& 95 \\
144&147&60&63&-2.98&-0.98&0.50&0.56& 43 \\
144&147&63&66&-4.24&-3.34&0.53&0.46& 33 \\
144&147&66&69&-2.17&-2.17&0.87&0.76& 15 \\
144&147&72&75&-1.40&-2.17&0.66&0.91& 3 \\
147&150&-24&-21&1.10&-3.48&1.99&2.15& 4 \\
147&150&-21&-18&-0.33&-0.38&1.06&0.94& 4 \\
147&150&-9&-6&-6.43&-11.73&1.36&5.15& 3 \\
147&150&-6&-3&-0.51&-3.07&2.38&3.97& 7 \\
147&150&-3&0&-1.80&-2.41&0.36&0.33& 213 \\
147&150&0&3&-1.41&-1.75&0.30&0.28& 380 \\
147&150&3&6&-1.85&-2.76&0.41&0.35& 151 \\
147&150&6&9&-1.48&-0.55&0.51&0.49& 95 \\
147&150&9&12&-4.53&0.52&0.38&0.44& 149 \\
147&150&12&15&-3.95&-4.03&0.49&0.45& 107 \\
147&150&15&18&-0.06&-4.44&0.55&0.45& 115 \\
147&150&18&21&0.11&-4.61&0.63&0.59& 75 \\
147&150&21&24&-0.77&-2.72&0.33&0.40& 121 \\
147&150&24&27&-2.85&-2.82&0.31&0.32& 158 \\
147&150&27&30&-2.82&-2.15&0.42&0.45& 177 \\
147&150&30&33&-3.25&-1.90&0.39&0.48& 119 \\
147&150&33&36&2.24&-1.38&0.28&0.30& 264 \\
147&150&36&39&-4.03&-4.97&0.60&0.47& 97 \\
147&150&39&42&-2.14&-2.58&0.43&0.45& 113 \\
147&150&42&45&-2.16&-2.54&0.36&0.45& 129 \\
147&150&45&48&-2.23&-1.52&0.37&0.46& 69 \\
147&150&48&51&-2.22&-2.26&0.44&0.45& 66 \\
147&150&51&54&-3.38&0.68&0.38&0.54& 55 \\
147&150&54&57&-0.80&-2.11&0.42&0.51& 105 \\
147&150&57&60&-1.63&-0.35&0.52&0.57& 90 \\
147&150&60&63&-2.95&-0.82&0.61&0.59& 54 \\
147&150&63&66&-2.73&-1.48&0.59&0.66& 23 \\
147&150&66&69&-2.42&-3.02&0.75&0.92& 13 \\
147&150&69&72&-0.53&-0.83&1.20&1.66& 9 \\
150&153&-33&-30&-1.60&0.95&1.20&1.45& 2 \\
150&153&-27&-24&-6.30&0.05&2.26&1.45& 2 \\
150&153&-18&-15&-4.25&-3.05&2.16&2.86& 2 \\
150&153&-15&-12&-1.60&0.23&1.68&0.45& 3 \\
150&153&-9&-6&-0.15&-0.50&2.02&0.78& 2 \\
150&153&-6&-3&-0.42&2.03&2.50&2.90& 8 \\
150&153&-3&0&-2.82&-3.85&0.32&0.37& 364 \\
150&153&0&3&-1.75&-2.66&0.26&0.28& 419 \\
150&153&3&6&-2.52&-2.50&0.39&0.34& 181 \\
150&153&6&9&-2.32&-1.11&0.45&0.57& 70 \\
150&153&9&12&-2.78&0.53&0.34&0.44& 163 \\
150&153&12&15&-3.16&-3.09&0.43&0.44& 83 \\
150&153&15&18&-3.68&-1.82&0.47&0.49& 72 \\
150&153&18&21&-3.09&-5.42&0.42&0.42& 86 \\
150&153&21&24&-1.97&-2.83&0.35&0.29& 147 \\
150&153&24&27&-1.81&-2.18&0.39&0.42& 148 \\
150&153&27&30&-2.68&-2.04&0.45&0.46& 227 \\
150&153&30&33&-1.69&-1.18&0.58&0.54& 87 \\
150&153&33&36&-2.19&-1.31&0.48&0.47& 83 \\
150&153&36&39&-2.35&-3.29&0.47&0.45& 84 \\
150&153&39&42&-1.41&-3.36&0.46&0.38& 83 \\
150&153&42&45&-1.81&-3.32&0.47&0.34& 87 \\
150&153&45&48&-2.05&-0.90&0.48&0.49& 97 \\
150&153&48&51&-3.35&-0.91&0.49&0.52& 58 \\
150&153&51&54&-5.56&-2.31&0.53&0.55& 61 \\
150&153&54&57&-2.42&-1.69&0.60&0.54& 73 \\
150&153&57&60&-1.68&-2.73&0.43&0.49& 64 \\
150&153&60&63&-1.81&0.44&0.52&0.51& 64 \\
150&153&63&66&-3.50&-1.57&0.75&0.62& 25 \\
150&153&66&69&3.12&3.48&1.50&2.20& 13 \\
150&153&69&72&-1.45&-1.19&0.63&1.07& 11 \\
153&156&-45&-42&-1.50&-7.85&4.10&5.13& 2 \\
153&156&-33&-30&0.95&-2.75&3.78&3.57& 2 \\
153&156&-24&-21&-10.28&-17.65&7.53&7.25& 4 \\
153&156&-18&-15&0.35&-4.40&0.11&0.57& 2 \\
153&156&-9&-6&-1.93&-5.70&1.25&4.01& 4 \\
153&156&-6&-3&1.05&-4.74&2.49&2.38& 8 \\
153&156&-3&0&-1.21&-2.81&0.32&0.33& 364 \\
153&156&0&3&-2.02&-1.34&0.37&0.33& 247 \\
153&156&3&6&-2.01&-1.41&0.43&0.36& 146 \\
153&156&6&9&-2.31&-1.49&0.56&0.59& 58 \\
153&156&9&12&-2.65&-0.49&0.56&0.49& 70 \\
153&156&12&15&-1.06&-1.87&0.49&0.45& 73 \\
153&156&15&18&-3.19&-2.44&0.52&0.45& 72 \\
153&156&18&21&-5.83&-2.60&0.39&0.37& 89 \\
153&156&21&24&-3.80&-2.48&0.48&0.52& 113 \\
153&156&24&27&-2.35&-2.23&0.36&0.37& 144 \\
153&156&27&30&-1.26&-1.24&0.41&0.43& 211 \\
153&156&30&33&0.21&-1.14&0.52&0.55& 106 \\
153&156&33&36&-3.44&0.13&0.52&0.51& 73 \\
153&156&36&39&-3.55&-3.36&0.58&0.51& 70 \\
153&156&39&42&-1.98&-1.14&0.35&0.36& 90 \\
153&156&42&45&-1.43&-0.85&0.41&0.38& 122 \\
153&156&45&48&-1.72&0.55&0.47&0.52& 78 \\
153&156&48&51&-3.75&-0.81&0.61&0.60& 45 \\
153&156&51&54&-5.62&-1.09&0.47&0.57& 53 \\
153&156&54&57&-3.02&-0.99&0.61&0.74& 49 \\
153&156&57&60&-1.11&0.36&0.43&0.51& 58 \\
153&156&60&63&-2.99&-0.97&0.46&0.41& 68 \\
153&156&63&66&-5.49&1.60&0.50&0.54& 32 \\
156&159&-30&-27&-2.06&0.96&1.52&1.61& 5 \\
156&159&-27&-24&-0.55&-0.95&0.32&0.88& 2 \\
156&159&-21&-18&0.43&-4.38&1.84&0.61& 4 \\
156&159&-15&-12&1.87&-3.47&1.81&1.48& 3 \\
156&159&-12&-9&2.77&-5.97&1.86&3.27& 3 \\
156&159&-9&-6&3.87&-0.67&1.93&3.87& 3 \\
156&159&-6&-3&1.55&1.30&3.57&3.96& 2 \\
156&159&-3&0&-2.45&-1.57&0.38&0.39& 275 \\
156&159&0&3&-0.79&-2.52&0.42&0.42& 225 \\
156&159&3&6&-1.39&-0.10&0.44&0.45& 115 \\
156&159&6&9&-3.22&-1.36&0.53&0.51& 117 \\
156&159&9&12&-1.73&-1.79&0.43&0.37& 85 \\
156&159&12&15&-1.25&-1.22&0.50&0.56& 88 \\
156&159&15&18&-1.22&-2.33&0.37&0.39& 91 \\
156&159&18&21&-1.79&-3.01&0.37&0.39& 101 \\
156&159&21&24&0.47&-1.98&0.42&0.35& 102 \\
156&159&24&27&-1.14&-2.71&0.34&0.38& 124 \\
156&159&27&30&-1.02&-2.37&0.34&0.41& 129 \\
156&159&30&33&-0.97&-4.20&0.37&0.36& 182 \\
156&159&33&36&-2.12&-1.92&0.48&0.57& 91 \\
156&159&36&39&-4.27&-4.28&0.57&0.53& 75 \\
156&159&39&42&-1.18&-1.16&0.38&0.50& 69 \\
156&159&42&45&-2.29&-1.59&0.39&0.49& 85 \\
156&159&45&48&-2.39&0.75&0.54&0.61& 66 \\
156&159&48&51&-3.37&-1.67&0.51&0.43& 59 \\
156&159&51&54&-6.15&-1.86&0.44&0.48& 62 \\
156&159&54&57&-2.41&0.93&0.48&0.62& 61 \\
156&159&57&60&-3.09&3.58&0.57&0.63& 95 \\
156&159&60&63&-3.98&0.12&0.48&0.52& 97 \\
156&159&63&66&-4.03&2.93&0.44&0.41& 97 \\
156&159&66&69&-6.28&-2.14&0.41&1.41& 5 \\
159&162&-30&-27&3.59&1.44&2.91&2.73& 11 \\
159&162&-27&-24&-4.05&-5.30&4.14&2.83& 2 \\
159&162&-24&-21&8.50&-1.05&3.65&3.52& 4 \\
159&162&-18&-15&-4.73&-8.67&1.45&1.21& 3 \\
159&162&-15&-12&-1.55&-4.10&0.60&2.47& 2 \\
159&162&-12&-9&-1.45&-3.10&0.11&0.14& 2 \\
159&162&-6&-3&-0.99&-5.18&1.37&2.06& 9 \\
159&162&-3&0&-0.55&-1.16&0.46&0.50& 327 \\
159&162&0&3&0.08&-1.62&0.33&0.34& 382 \\
159&162&3&6&-2.12&-1.35&0.33&0.37& 241 \\
159&162&6&9&-4.19&-3.59&0.49&0.39& 169 \\
159&162&9&12&-1.93&-1.32&0.37&0.36& 116 \\
159&162&12&15&-0.55&-2.10&0.42&0.38& 85 \\
159&162&15&18&-0.38&-2.51&0.38&0.33& 146 \\
159&162&18&21&-2.31&-5.03&0.35&0.33& 144 \\
159&162&21&24&-3.15&-3.49&0.40&0.46& 80 \\
159&162&24&27&-2.99&-0.83&0.30&0.33& 157 \\
159&162&27&30&-2.75&-2.32&0.36&0.29& 191 \\
159&162&30&33&-4.02&-4.43&0.30&0.32& 289 \\
159&162&33&36&-3.63&-4.31&0.35&0.31& 135 \\
159&162&36&39&-4.20&-2.96&0.46&0.47& 94 \\
159&162&39&42&-2.10&-2.01&0.38&0.41& 67 \\
159&162&42&45&-4.49&-2.96&0.43&0.46& 93 \\
159&162&45&48&-3.07&-1.52&0.52&0.49& 60 \\
159&162&48&51&-3.72&-2.27&0.60&0.50& 67 \\
159&162&51&54&-1.94&1.41&0.52&0.48& 65 \\
159&162&54&57&-3.36&4.36&0.53&0.71& 44 \\
159&162&57&60&-2.53&0.24&0.60&0.62& 75 \\
159&162&60&63&-3.27&2.13&0.49&0.54& 90 \\
159&162&63&66&-3.59&2.31&0.53&0.41& 71 \\
159&162&66&69&-3.98&1.77&0.83&0.68& 21 \\
162&165&-33&-30&36.15&-85.90&33.76&58.97& 2 \\
162&165&-30&-27&-2.33&-10.83&1.96&4.49& 3 \\
162&165&-27&-24&2.05&-10.60&1.17&6.29& 2 \\
162&165&-24&-21&4.77&0.80&2.57&4.38& 3 \\
162&165&-18&-15&-0.20&-0.40&0.78&1.63& 3 \\
162&165&-15&-12&-20.10&-6.25&8.98&6.75& 2 \\
162&165&-12&-9&-1.20&1.70&1.63&0.42& 2 \\
162&165&-9&-6&-4.38&-1.14&4.00&3.86& 5 \\
162&165&-6&-3&-4.80&-1.66&1.35&1.26& 20 \\
162&165&-3&0&-1.92&-2.08&0.56&0.52& 325 \\
162&165&0&3&-1.59&-1.77&0.41&0.42& 338 \\
162&165&3&6&-2.53&-0.87&0.46&0.38& 152 \\
162&165&6&9&-2.63&-0.81&0.39&0.38& 137 \\
162&165&9&12&-1.12&-1.53&0.39&0.43& 113 \\
162&165&12&15&-0.56&-1.47&0.53&0.44& 106 \\
162&165&15&18&-1.04&-2.25&0.48&0.41& 116 \\
162&165&18&21&-2.83&-6.30&0.39&0.37& 141 \\
162&165&21&24&-1.87&-2.55&0.53&0.48& 79 \\
162&165&24&27&-2.51&-1.82&0.44&0.53& 90 \\
162&165&27&30&-4.01&0.12&0.28&0.27& 224 \\
162&165&30&33&-3.43&-1.27&0.33&0.33& 198 \\
162&165&33&36&0.72&-5.01&0.37&0.40& 158 \\
162&165&36&39&-3.62&-1.39&0.48&0.38& 89 \\
162&165&39&42&-0.95&-2.21&0.27&0.29& 233 \\
162&165&42&45&-3.44&-0.03&0.39&0.41& 159 \\
162&165&45&48&-2.89&0.80&0.76&0.65& 47 \\
162&165&48&51&-3.95&-0.64&0.38&0.48& 82 \\
162&165&51&54&-2.35&1.75&0.47&0.46& 66 \\
162&165&54&57&-4.13&0.75&0.53&0.56& 51 \\
162&165&57&60&-1.65&3.12&0.54&0.63& 77 \\
162&165&60&63&-0.49&1.42&0.63&0.51& 100 \\
162&165&63&66&-1.26&1.87&0.55&0.71& 76 \\
162&165&66&69&-3.00&1.70&0.86&1.14& 19 \\
162&165&69&72&3.40&1.85&3.39&1.24& 2 \\
165&168&-45&-42&0.50&-1.50&0.64&0.21& 2 \\
165&168&-33&-30&-4.95&-4.50&0.46&0.78& 2 \\
165&168&-27&-24&-3.90&-5.45&1.84&1.38& 2 \\
165&168&-21&-18&7.07&-13.90&22.54&5.38& 3 \\
165&168&-12&-9&1.97&-0.90&1.12&1.44& 3 \\
165&168&-9&-6&-0.35&4.50&0.32&1.41& 2 \\
165&168&-6&-3&-4.71&1.85&1.09&1.52& 13 \\
165&168&-3&0&-0.95&-1.11&0.55&0.58& 258 \\
165&168&0&3&-0.60&-2.28&0.49&0.49& 207 \\
165&168&3&6&-1.33&-1.36&0.52&0.42& 77 \\
165&168&6&9&-2.46&-2.64&0.66&0.62& 83 \\
165&168&9&12&-2.93&-1.12&0.57&0.58& 75 \\
165&168&12&15&-2.69&-2.05&0.46&0.48& 144 \\
165&168&15&18&-3.40&-2.16&0.35&0.44& 101 \\
165&168&18&21&-3.48&-4.90&0.51&0.44& 111 \\
165&168&21&24&-2.15&-3.15&0.41&0.50& 79 \\
165&168&24&27&-0.98&0.26&0.43&0.38& 71 \\
165&168&27&30&-5.23&0.26&0.38&0.41& 102 \\
165&168&30&33&-2.22&-0.22&0.47&0.53& 86 \\
165&168&33&36&0.32&-3.26&0.42&0.46& 71 \\
165&168&36&39&-4.26&-0.68&0.48&0.55& 99 \\
165&168&39&42&-1.96&-2.18&0.45&0.38& 121 \\
165&168&42&45&-2.33&-2.67&0.42&0.46& 101 \\
165&168&45&48&-2.30&-1.15&0.53&0.51& 61 \\
165&168&48&51&0.66&-0.89&0.53&0.47& 62 \\
165&168&51&54&-0.88&1.50&0.40&0.45& 61 \\
165&168&54&57&-2.76&1.29&0.56&0.58& 58 \\
165&168&57&60&-0.59&2.33&0.63&0.49& 56 \\
165&168&60&63&-0.81&0.26&0.42&0.56& 82 \\
165&168&63&66&-0.45&1.38&0.47&0.45& 73 \\
165&168&66&69&1.09&4.02&1.08&0.85& 21 \\
165&168&72&75&-2.82&3.62&1.27&2.54& 5 \\
168&171&-30&-27&-1.35&-0.80&1.38&1.56& 2 \\
168&171&-27&-24&3.05&-8.60&0.81&4.88& 2 \\
168&171&-21&-18&-3.65&-0.95&0.60&2.37& 2 \\
168&171&-18&-15&-0.27&3.80&1.31&5.73& 3 \\
168&171&-15&-12&-0.51&-4.73&2.02&0.99& 7 \\
168&171&-6&-3&2.03&4.09&3.66&2.10& 9 \\
168&171&-3&0&-2.57&-0.67&0.47&0.45& 210 \\
168&171&0&3&0.07&-1.97&0.41&0.42& 211 \\
168&171&3&6&-1.91&-3.52&0.45&0.45& 144 \\
168&171&6&9&-2.59&-3.91&0.48&0.56& 131 \\
168&171&9&12&-2.93&1.38&0.47&0.53& 82 \\
168&171&12&15&-4.94&-2.27&0.39&0.37& 143 \\
168&171&15&18&-4.98&-0.55&0.39&0.41& 125 \\
168&171&18&21&-4.86&-3.00&0.50&0.49& 82 \\
168&171&21&24&-4.10&-2.44&0.41&0.37& 112 \\
168&171&24&27&-0.79&0.09&0.44&0.44& 88 \\
168&171&27&30&-1.84&1.44&0.50&0.53& 108 \\
168&171&30&33&-1.77&-1.59&0.48&0.58& 87 \\
168&171&33&36&-2.34&-0.49&0.48&0.47& 67 \\
168&171&36&39&-3.47&-0.46&0.56&0.69& 72 \\
168&171&39&42&-5.97&-2.82&0.47&0.53& 74 \\
168&171&42&45&-3.29&-2.48&0.61&0.55& 67 \\
168&171&45&48&-1.15&0.76&0.42&0.47& 108 \\
168&171&48&51&-1.15&1.73&0.42&0.64& 57 \\
168&171&51&54&-1.68&0.54&0.63&0.59& 48 \\
168&171&54&57&-1.80&2.78&0.66&0.66& 47 \\
168&171&57&60&-4.10&-0.34&0.58&0.54& 38 \\
168&171&60&63&-2.98&-0.05&0.49&0.53& 56 \\
168&171&63&66&-1.38&3.48&0.56&0.63& 56 \\
168&171&66&69&-2.70&5.50&1.03&1.45& 15 \\
171&174&-30&-27&-1.17&-13.03&0.40&1.00& 3 \\
171&174&-24&-21&0.35&-3.40&0.88&1.48& 2 \\
171&174&-21&-18&0.80&2.65&0.07&0.46& 2 \\
171&174&-18&-15&-0.05&-5.35&1.52&1.94& 2 \\
171&174&-15&-12&4.29&-3.63&1.62&0.81& 8 \\
171&174&-6&-3&-5.47&-1.13&1.81&1.05& 28 \\
171&174&-3&0&-3.64&-1.91&0.43&0.43& 249 \\
171&174&0&3&-2.30&-3.93&0.51&0.46& 216 \\
171&174&3&6&-3.30&-3.04&0.55&0.46& 159 \\
171&174&6&9&-5.49&-4.92&0.47&0.51& 154 \\
171&174&9&12&-4.39&0.45&0.59&0.48& 104 \\
171&174&12&15&-4.33&-1.90&0.29&0.26& 209 \\
171&174&15&18&-4.71&-1.59&0.39&0.38& 197 \\
171&174&18&21&-3.67&-3.13&0.54&0.53& 80 \\
171&174&21&24&-3.43&-2.49&0.38&0.38& 118 \\
171&174&24&27&-0.14&-0.69&0.40&0.41& 123 \\
171&174&27&30&0.10&-0.01&0.46&0.44& 97 \\
171&174&30&33&0.92&-2.49&0.42&0.47& 133 \\
171&174&33&36&-0.02&-2.46&0.47&0.50& 79 \\
171&174&36&39&-2.32&-0.35&0.60&0.56& 84 \\
171&174&39&42&-3.19&-1.76&0.60&0.72& 85 \\
171&174&42&45&-2.17&-3.70&0.52&0.47& 71 \\
171&174&45&48&-1.93&0.91&0.37&0.39& 191 \\
171&174&48&51&-2.74&-0.37&0.40&0.46& 103 \\
171&174&51&54&-2.92&1.60&0.52&0.49& 68 \\
171&174&54&57&-2.87&-1.79&0.59&0.76& 52 \\
171&174&57&60&-1.01&0.31&0.51&0.58& 71 \\
171&174&60&63&-0.93&-0.92&0.60&0.63& 60 \\
171&174&63&66&-4.78&2.50&0.63&0.71& 48 \\
171&174&66&69&-3.27&2.73&0.96&1.88& 15 \\
174&177&-39&-36&-5.10&-8.55&3.61&6.61& 2 \\
174&177&-30&-27&37.85&-8.20&24.22&4.38& 2 \\
174&177&-27&-24&1.30&-3.30&2.69&2.12& 2 \\
174&177&-24&-21&-12.06&-4.34&9.75&9.15& 5 \\
174&177&-9&-6&-15.70&18.15&12.23&12.98& 2 \\
174&177&-6&-3&-2.86&-1.62&1.76&1.50& 19 \\
174&177&-3&0&-3.50&-1.44&0.37&0.34& 250 \\
174&177&0&3&-4.53&-0.64&0.47&0.44& 201 \\
174&177&3&6&-2.28&-4.19&0.56&0.42& 82 \\
174&177&6&9&-2.76&-3.22&0.58&0.54& 79 \\
174&177&9&12&-1.30&-2.30&0.50&0.55& 96 \\
174&177&12&15&-0.45&-3.44&0.37&0.40& 132 \\
174&177&15&18&-0.71&-4.16&0.46&0.42& 96 \\
174&177&18&21&-0.08&-6.44&0.63&0.64& 84 \\
174&177&21&24&-2.36&-2.98&0.60&0.52& 55 \\
174&177&24&27&-1.44&0.72&0.49&0.48& 118 \\
174&177&27&30&-0.09&-0.22&0.39&0.36& 168 \\
174&177&30&33&-3.84&1.43&0.48&0.48& 106 \\
174&177&33&36&-0.91&0.18&0.46&0.56& 66 \\
174&177&36&39&-3.45&-3.24&0.54&0.45& 87 \\
174&177&39&42&-3.66&-3.77&0.49&0.58& 105 \\
174&177&42&45&-5.09&-4.46&0.64&0.64& 53 \\
174&177&45&48&-2.09&-1.26&0.42&0.40& 122 \\
174&177&48&51&-1.17&-1.46&0.48&0.58& 65 \\
174&177&51&54&-4.28&-1.33&0.44&0.52& 55 \\
174&177&54&57&-2.58&1.58&0.56&0.63& 57 \\
174&177&57&60&-1.20&1.56&0.38&0.38& 87 \\
174&177&60&63&-2.03&-0.08&0.58&0.55& 62 \\
174&177&63&66&-1.61&3.36&0.42&0.49& 66 \\
174&177&66&69&-0.43&3.60&0.92&0.88& 27 \\
177&180&-33&-30&-4.90&-0.33&2.40&3.43& 3 \\
177&180&-21&-18&-2.44&-1.36&1.34&0.69& 7 \\
177&180&-18&-15&-7.50&2.94&1.75&2.10& 5 \\
177&180&-12&-9&-3.82&-2.28&1.58&0.93& 19 \\
177&180&-6&-3&-1.79&-4.43&1.74&1.56& 11 \\
177&180&-3&0&-1.47&-3.76&0.34&0.36& 260 \\
177&180&0&3&-1.05&-4.03&0.40&0.33& 251 \\
177&180&3&6&-1.31&-5.42&0.57&0.41& 89 \\
177&180&6&9&-5.16&-1.76&0.47&0.56& 105 \\
177&180&9&12&-2.13&-1.92&0.54&0.44& 94 \\
177&180&12&15&-1.53&-4.14&0.42&0.39& 117 \\
177&180&15&18&-1.68&-4.77&0.54&0.59& 75 \\
177&180&18&21&-5.51&-6.11&0.52&0.57& 74 \\
177&180&21&24&-4.94&-0.57&0.53&0.44& 72 \\
177&180&24&27&-2.58&-2.69&0.41&0.44& 77 \\
177&180&27&30&-2.29&-0.75&0.53&0.45& 105 \\
177&180&30&33&-1.77&-3.00&0.58&0.65& 78 \\
177&180&33&36&0.44&-1.13&0.41&0.41& 74 \\
177&180&36&39&-1.66&-3.05&0.50&0.52& 70 \\
177&180&39&42&-2.13&-1.92&0.45&0.42& 143 \\
177&180&42&45&-4.58&-1.95&0.55&0.53& 76 \\
177&180&45&48&-0.89&0.22&0.47&0.41& 97 \\
177&180&48&51&-1.08&-0.11&0.50&0.44& 59 \\
177&180&51&54&-1.60&-0.25&0.90&0.50& 45 \\
177&180&54&57&-3.01&1.42&0.51&0.48& 79 \\
177&180&57&60&-3.98&-0.98&0.57&0.49& 94 \\
177&180&60&63&-3.89&1.55&0.51&0.80& 39 \\
177&180&63&66&-1.94&1.67&0.42&0.46& 63 \\
177&180&66&69&-2.90&3.37&0.79&1.10& 28 \\
180&183&-27&-24&1.70&-1.10&0.41&0.79& 4 \\
180&183&-24&-21&0.63&-4.17&4.39&3.18& 3 \\
180&183&-21&-18&-2.56&-1.38&2.34&1.85& 5 \\
180&183&-18&-15&2.65&6.80&3.08&4.81& 2 \\
180&183&-15&-12&-2.10&-2.75&1.56&2.72& 2 \\
180&183&-12&-9&-5.19&1.16&1.23&1.22& 20 \\
180&183&-9&-6&-6.69&0.03&1.37&2.11& 10 \\
180&183&-6&-3&-7.19&-0.02&1.14&1.56& 18 \\
180&183&-3&0&-3.44&-5.04&0.29&0.26& 401 \\
180&183&0&3&-2.91&-5.64&0.21&0.20& 566 \\
180&183&3&6&-3.86&-3.87&0.48&0.46& 86 \\
180&183&6&9&-3.45&-5.30&0.56&0.63& 59 \\
180&183&9&12&-3.85&-2.75&0.45&0.51& 106 \\
180&183&12&15&-1.52&-5.48&0.42&0.52& 90 \\
180&183&15&18&-5.53&-4.99&0.49&0.52& 68 \\
180&183&18&21&-6.53&-3.77&0.48&0.54& 80 \\
180&183&21&24&-4.47&-2.23&0.44&0.39& 82 \\
180&183&24&27&-3.09&-2.03&0.52&0.57& 92 \\
180&183&27&30&-0.18&-3.21&0.51&0.64& 69 \\
180&183&30&33&1.84&-2.69&0.61&0.41& 98 \\
180&183&33&36&0.38&-2.42&0.56&0.66& 72 \\
180&183&36&39&-2.64&-3.11&0.71&0.63& 74 \\
180&183&39&42&-3.50&-0.03&0.34&0.39& 169 \\
180&183&42&45&-4.51&-0.90&0.57&0.48& 63 \\
180&183&45&48&-4.51&1.29&0.44&0.49& 65 \\
180&183&48&51&-2.65&0.98&0.50&0.70& 43 \\
180&183&51&54&-1.10&-0.72&0.47&0.49& 59 \\
180&183&54&57&-4.18&-1.24&0.55&0.50& 57 \\
180&183&57&60&-2.80&0.60&0.35&0.39& 65 \\
180&183&60&63&-0.80&2.98&0.77&0.77& 47 \\
180&183&63&66&-2.08&3.65&0.54&0.48& 48 \\
180&183&66&69&-4.91&2.27&0.89&1.07& 23 \\
183&186&-24&-21&-2.87&-2.10&5.67&2.74& 3 \\
183&186&-21&-18&-2.15&-1.38&2.22&2.06& 4 \\
183&186&-15&-12&-2.67&-0.63&2.32&1.14& 3 \\
183&186&-12&-9&-3.67&2.50&0.85&0.82& 42 \\
183&186&-9&-6&-2.17&1.76&1.36&1.67& 11 \\
183&186&-6&-3&-4.37&1.29&1.71&2.09& 18 \\
183&186&-3&0&-6.69&-3.51&0.35&0.35& 352 \\
183&186&0&3&-4.42&-3.04&0.34&0.30& 342 \\
183&186&3&6&-6.16&-3.18&0.52&0.38& 85 \\
183&186&6&9&-4.84&-1.88&0.70&0.51& 84 \\
183&186&9&12&-3.64&-3.76&0.62&0.56& 93 \\
183&186&12&15&-1.08&-3.69&0.48&0.52& 133 \\
183&186&15&18&-4.27&-5.54&0.54&0.53& 91 \\
183&186&18&21&-7.09&-3.78&0.59&0.47& 85 \\
183&186&21&24&-3.75&-3.30&0.48&0.38& 79 \\
183&186&24&27&-0.09&-1.20&0.44&0.46& 129 \\
183&186&27&30&0.05&-3.58&0.40&0.44& 144 \\
183&186&30&33&-1.57&-0.03&0.71&0.73& 94 \\
183&186&33&36&-1.19&-2.55&0.72&0.73& 85 \\
183&186&36&39&-2.81&-3.96&0.50&0.51& 148 \\
183&186&39&42&-2.84&-0.31&0.33&0.28& 226 \\
183&186&42&45&-3.55&1.00&0.39&0.34& 221 \\
183&186&45&48&-2.73&2.12&0.50&0.66& 69 \\
183&186&48&51&-3.66&0.39&0.47&0.42& 70 \\
183&186&51&54&-1.28&-0.44&0.66&0.65& 57 \\
183&186&54&57&-2.67&-2.40&0.60&0.65& 56 \\
183&186&57&60&-0.82&-0.62&0.73&0.71& 47 \\
183&186&60&63&-4.50&2.70&0.91&0.77& 43 \\
183&186&63&66&-6.63&3.15&0.36&0.46& 46 \\
183&186&66&69&-3.36&2.63&0.56&0.66& 27 \\
183&186&75&78&-6.83&5.69&1.79&2.17& 9 \\
186&189&-33&-30&-8.43&-6.50&4.08&3.53& 3 \\
186&189&-30&-27&-2.80&-1.45&4.10&2.51& 2 \\
186&189&-27&-24&-0.60&-4.76&0.95&0.61& 5 \\
186&189&-21&-18&0.50&4.55&0.78&1.38& 2 \\
186&189&-18&-15&-6.40&-1.70&0.92&0.85& 2 \\
186&189&-12&-9&-7.76&-0.80&1.53&1.47& 27 \\
186&189&-6&-3&-1.71&-3.24&1.33&1.15& 18 \\
186&189&-3&0&-5.34&-2.21&0.42&0.38& 291 \\
186&189&0&3&-4.86&-2.09&0.40&0.42& 253 \\
186&189&3&6&-4.66&-3.45&0.40&0.41& 158 \\
186&189&6&9&-5.28&-1.04&0.58&0.63& 87 \\
186&189&9&12&1.56&-3.77&0.52&0.51& 84 \\
186&189&12&15&1.08&-3.76&0.44&0.42& 227 \\
186&189&15&18&1.24&-4.78&0.39&0.34& 172 \\
186&189&18&21&-0.99&-3.29&0.45&0.45& 97 \\
186&189&21&24&-4.45&-1.04&0.47&0.54& 72 \\
186&189&24&27&-3.64&1.44&0.43&0.37& 139 \\
186&189&27&30&-0.25&-3.49&0.41&0.34& 135 \\
186&189&30&33&-0.21&-2.81&0.63&0.48& 106 \\
186&189&33&36&-0.18&-1.21&0.48&0.44& 127 \\
186&189&36&39&-0.89&0.03&0.55&0.56& 130 \\
186&189&39&42&-1.75&3.25&0.38&0.42& 180 \\
186&189&42&45&-2.43&2.81&0.43&0.49& 168 \\
186&189&45&48&-0.38&-0.09&0.47&0.43& 144 \\
186&189&48&51&-1.67&0.23&0.42&0.46& 85 \\
186&189&51&54&-1.86&1.80&0.55&0.52& 63 \\
186&189&54&57&-1.39&-0.70&0.63&0.55& 62 \\
186&189&57&60&-2.92&0.15&0.52&0.61& 40 \\
186&189&60&63&-4.15&0.87&0.53&0.54& 62 \\
186&189&63&66&-6.50&4.80&0.47&0.43& 58 \\
186&189&66&69&-4.34&2.76&0.80&0.71& 23 \\
189&192&-27&-24&-2.65&-4.10&1.80&1.41& 2 \\
189&192&-21&-18&-0.88&-6.73&2.50&1.33& 4 \\
189&192&-12&-9&-6.59&-3.56&2.57&1.93& 7 \\
189&192&-9&-6&-8.11&1.30&0.78&1.87& 4 \\
189&192&-6&-3&-7.67&-0.28&2.79&1.33& 10 \\
189&192&-3&0&0.70&-2.47&0.52&0.49& 270 \\
189&192&0&3&-1.83&-1.68&0.48&0.46& 289 \\
189&192&3&6&-4.18&0.08&0.47&0.46& 147 \\
189&192&6&9&-4.64&-2.32&0.67&0.56& 79 \\
189&192&9&12&-0.77&-3.89&0.51&0.46& 83 \\
189&192&12&15&-0.78&-2.20&0.51&0.45& 87 \\
189&192&15&18&1.06&-3.15&0.57&0.59& 93 \\
189&192&18&21&-1.43&-3.22&0.61&0.60& 84 \\
189&192&21&24&-4.55&-1.82&0.52&0.38& 99 \\
189&192&24&27&-3.67&-1.07&0.51&0.56& 89 \\
189&192&27&30&-1.53&-1.82&0.55&0.52& 85 \\
189&192&30&33&-3.65&-4.36&0.49&0.52& 112 \\
189&192&33&36&-2.68&-1.37&0.44&0.45& 138 \\
189&192&36&39&-1.19&-1.11&0.53&0.53& 114 \\
189&192&39&42&-3.50&1.84&0.54&0.51& 124 \\
189&192&42&45&-3.34&-0.38&0.40&0.42& 229 \\
189&192&45&48&-3.37&-0.21&0.39&0.41& 197 \\
189&192&48&51&-4.94&-1.81&0.67&0.57& 60 \\
189&192&51&54&-3.65&1.75&0.47&0.60& 54 \\
189&192&54&57&-1.69&1.82&0.50&0.63& 46 \\
189&192&57&60&-3.74&2.00&0.54&0.53& 52 \\
189&192&60&63&-4.78&0.86&0.58&0.60& 84 \\
189&192&63&66&-2.97&2.50&0.55&0.57& 59 \\
189&192&66&69&-1.38&2.74&0.99&1.06& 25 \\
189&192&69&72&-6.00&0.00&1.56&1.13& 2 \\
192&195&-27&-24&-2.07&-4.97&1.26&2.58& 3 \\
192&195&-24&-21&-0.48&-6.28&2.09&2.18& 4 \\
192&195&-21&-18&3.75&3.75&0.53&3.85& 2 \\
192&195&-18&-15&-3.25&-4.15&0.53&0.46& 2 \\
192&195&-12&-9&9.05&0.55&5.40&1.88& 4 \\
192&195&-9&-6&-5.36&-2.46&3.14&1.75& 5 \\
192&195&-6&-3&-1.12&1.53&0.84&1.18& 23 \\
192&195&-3&0&-0.13&-1.68&0.54&0.48& 280 \\
192&195&0&3&-2.54&-3.12&0.58&0.47& 233 \\
192&195&3&6&-1.79&-2.47&0.50&0.47& 97 \\
192&195&6&9&-3.05&-3.33&0.85&0.62& 83 \\
192&195&9&12&-0.35&-4.83&0.51&0.39& 69 \\
192&195&12&15&-1.08&-3.10&0.65&0.49& 81 \\
192&195&15&18&1.16&0.29&0.63&0.54& 84 \\
192&195&18&21&-2.84&-1.67&0.62&0.58& 82 \\
192&195&21&24&-2.08&-4.03&0.57&0.44& 107 \\
192&195&24&27&-0.99&-0.38&0.59&0.53& 84 \\
192&195&27&30&-3.60&-0.44&0.35&0.35& 123 \\
192&195&30&33&-2.14&-2.46&0.45&0.57& 91 \\
192&195&33&36&-1.05&-0.20&0.58&0.63& 87 \\
192&195&36&39&-4.74&-1.33&0.46&0.42& 111 \\
192&195&39&42&-2.33&0.90&0.55&0.59& 82 \\
192&195&42&45&-4.09&-1.15&0.44&0.53& 104 \\
192&195&45&48&-2.11&-1.11&0.49&0.40& 110 \\
192&195&48&51&-6.16&-0.13&0.47&0.64& 53 \\
192&195&51&54&-6.52&1.04&0.52&0.46& 54 \\
192&195&54&57&-0.32&-0.47&0.56&0.54& 60 \\
192&195&57&60&-3.14&1.96&0.67&0.77& 45 \\
192&195&60&63&-2.61&1.48&0.49&0.60& 69 \\
192&195&63&66&-0.10&0.54&0.52&0.58& 52 \\
192&195&66&69&-1.40&1.39&0.99&0.88& 19 \\
195&198&-33&-30&-0.65&-26.65&12.06&14.39& 2 \\
195&198&-27&-24&0.50&-1.07&1.50&1.43& 7 \\
195&198&-24&-21&-2.28&-2.03&1.61&1.69& 4 \\
195&198&-18&-15&-5.76&-3.93&2.88&2.77& 10 \\
195&198&-15&-12&0.42&-5.40&2.25&2.04& 9 \\
195&198&-12&-9&0.85&-3.75&3.06&2.62& 4 \\
195&198&-9&-6&0.69&5.88&2.91&3.23& 4 \\
195&198&-6&-3&-0.94&2.63&1.24&2.07& 22 \\
195&198&-3&0&-3.64&-2.60&0.47&0.44& 298 \\
195&198&0&3&-3.28&-4.14&0.48&0.47& 260 \\
195&198&3&6&-5.16&-4.62&0.47&0.54& 83 \\
195&198&6&9&-4.27&-3.81&0.36&0.43& 77 \\
195&198&9&12&-1.87&-1.35&0.51&0.52& 86 \\
195&198&12&15&-2.94&-2.50&0.55&0.51& 104 \\
195&198&15&18&-2.58&-2.73&0.65&0.50& 73 \\
195&198&18&21&-0.85&-2.24&0.54&0.47& 72 \\
195&198&21&24&-1.01&-3.84&0.54&0.52& 74 \\
195&198&24&27&-3.09&-2.00&0.46&0.57& 92 \\
195&198&27&30&-5.38&-0.33&0.34&0.38& 200 \\
195&198&30&33&-3.62&-3.18&0.52&0.52& 76 \\
195&198&33&36&-1.01&-0.17&0.51&0.37& 88 \\
195&198&36&39&-3.29&-1.56&0.50&0.51& 75 \\
195&198&39&42&-2.71&-2.47&0.44&0.49& 72 \\
195&198&42&45&-3.13&-2.52&0.61&0.50& 59 \\
195&198&45&48&-3.68&-0.12&0.56&0.57& 51 \\
195&198&48&51&-2.34&0.87&0.48&0.51& 57 \\
195&198&51&54&-1.78&3.25&0.44&0.57& 48 \\
195&198&54&57&-0.03&3.51&0.53&0.47& 87 \\
195&198&57&60&-0.20&2.07&0.53&0.49& 64 \\
195&198&60&63&-1.11&-3.09&0.55&0.55& 42 \\
195&198&63&66&-1.50&2.41&0.68&0.58& 46 \\
195&198&66&69&-2.85&3.56&0.76&0.89& 25 \\
195&198&69&72&0.55&-1.35&0.67&2.51& 2 \\
198&201&-33&-30&6.63&-1.10&2.15&1.89& 3 \\
198&201&-18&-15&-1.86&7.48&3.92&4.13& 11 \\
198&201&-15&-12&-1.67&-2.87&2.01&1.22& 7 \\
198&201&-12&-9&-5.63&1.60&2.06&3.06& 3 \\
198&201&-9&-6&-3.74&0.77&1.67&2.93& 3 \\
198&201&-6&-3&-1.71&1.75&1.33&1.52& 21 \\
198&201&-3&0&-2.30&-2.75&0.47&0.50& 276 \\
198&201&0&3&-3.41&-2.03&0.48&0.51& 230 \\
198&201&3&6&-5.05&-4.07&0.53&0.33& 69 \\
198&201&6&9&-3.27&-5.22&0.48&0.48& 80 \\
198&201&9&12&-1.42&-1.89&0.56&0.57& 93 \\
198&201&12&15&-2.28&1.09&0.48&0.46& 120 \\
198&201&15&18&-2.92&-1.77&0.49&0.51& 90 \\
198&201&18&21&-3.34&-4.66&0.30&0.36& 140 \\
198&201&21&24&-1.18&-2.47&0.45&0.43& 110 \\
198&201&24&27&-2.88&-0.12&0.51&0.46& 107 \\
198&201&27&30&-3.84&0.06&0.58&0.49& 99 \\
198&201&30&33&-1.49&-3.25&0.54&0.47& 80 \\
198&201&33&36&-0.94&-0.34&0.65&0.54& 54 \\
198&201&36&39&-1.64&-1.20&0.60&0.77& 60 \\
198&201&39&42&-4.88&-2.03&0.43&0.56& 56 \\
198&201&42&45&-1.74&-0.75&0.62&0.66& 54 \\
198&201&45&48&-5.85&-0.97&0.41&0.45& 96 \\
198&201&48&51&-4.41&0.22&0.49&0.48& 108 \\
198&201&51&54&-2.07&1.99&0.33&0.41& 108 \\
198&201&54&57&0.69&2.85&0.31&0.38& 137 \\
198&201&57&60&-0.81&3.85&0.30&0.34& 124 \\
198&201&60&63&0.47&0.01&0.60&0.59& 43 \\
198&201&63&66&-2.38&1.54&0.49&0.57& 36 \\
198&201&66&69&1.44&2.70&0.94&0.89& 20 \\
198&201&72&75&-1.35&2.80&1.94&0.64& 2 \\
201&204&-39&-36&16.70&-18.75&20.72&3.71& 2 \\
201&204&-33&-30&0.20&-3.85&1.70&1.03& 2 \\
201&204&-24&-21&-10.25&15.40&4.99&13.72& 2 \\
201&204&-21&-18&1.25&-9.45&4.14&4.14& 2 \\
201&204&-9&-6&-1.43&1.47&2.30&1.70& 3 \\
201&204&-6&-3&0.25&3.22&0.91&1.22& 39 \\
201&204&-3&0&-1.68&-1.05&0.40&0.39& 378 \\
201&204&0&3&-4.82&-1.91&0.47&0.39& 264 \\
201&204&3&6&-5.50&-2.95&0.46&0.41& 100 \\
201&204&6&9&-3.94&-5.42&0.60&0.54& 89 \\
201&204&9&12&-2.83&-1.54&0.70&0.60& 82 \\
201&204&12&15&-2.75&0.60&0.36&0.35& 221 \\
201&204&15&18&-5.21&-3.53&0.31&0.38& 137 \\
201&204&18&21&-3.56&-4.81&0.37&0.35& 178 \\
201&204&21&24&-0.25&-2.28&0.44&0.46& 110 \\
201&204&24&27&-0.92&-0.07&0.60&0.48& 86 \\
201&204&27&30&-3.57&-3.47&0.35&0.36& 91 \\
201&204&30&33&-1.89&-2.52&0.52&0.52& 91 \\
201&204&33&36&-0.30&0.89&0.69&0.52& 61 \\
201&204&36&39&-3.20&-0.49&0.60&0.57& 74 \\
201&204&39&42&-4.63&-0.93&0.52&0.48& 72 \\
201&204&42&45&-3.65&-2.13&0.56&0.58& 43 \\
201&204&45&48&-5.38&-2.21&0.38&0.42& 141 \\
201&204&48&51&-3.58&-2.99&0.38&0.38& 143 \\
201&204&51&54&-2.79&1.25&0.37&0.34& 115 \\
201&204&54&57&-1.16&1.46&0.40&0.34& 138 \\
201&204&57&60&-2.14&0.06&0.39&0.41& 130 \\
201&204&60&63&-0.76&1.61&0.62&0.52& 53 \\
201&204&63&66&0.01&1.63&0.60&0.66& 46 \\
201&204&66&69&3.11&1.02&0.94&0.86& 23 \\
204&207&-30&-27&2.50&-14.27&5.54&3.59& 3 \\
204&207&-27&-24&-2.07&0.07&2.10&1.44& 3 \\
204&207&-21&-18&-4.65&2.95&1.03&0.18& 2 \\
204&207&-15&-12&-3.60&0.15&1.96&2.05& 4 \\
204&207&-9&-6&-3.80&-2.36&2.27&1.01& 5 \\
204&207&-6&-3&-3.83&-2.53&1.22&0.98& 16 \\
204&207&-3&0&-2.33&-1.62&0.32&0.30& 383 \\
204&207&0&3&-4.60&-0.23&0.36&0.32& 301 \\
204&207&3&6&-4.01&0.06&0.43&0.39& 92 \\
204&207&6&9&-5.27&-2.54&0.40&0.42& 83 \\
204&207&9&12&-2.74&-1.24&0.49&0.39& 81 \\
204&207&12&15&-2.69&-1.73&0.41&0.46& 147 \\
204&207&15&18&-1.26&-0.80&0.49&0.48& 91 \\
204&207&18&21&-2.74&-3.90&0.43&0.41& 97 \\
204&207&21&24&-1.91&-3.82&0.40&0.37& 105 \\
204&207&24&27&-3.55&-1.01&0.49&0.49& 118 \\
204&207&27&30&-5.02&-4.39&0.42&0.42& 176 \\
204&207&30&33&-2.98&-2.72&0.54&0.51& 69 \\
204&207&33&36&-1.19&-1.54&0.57&0.61& 49 \\
204&207&36&39&-5.18&1.28&0.58&0.51& 69 \\
204&207&39&42&-5.29&-0.74&0.50&0.47& 62 \\
204&207&42&45&-4.42&-2.54&0.47&0.51& 64 \\
204&207&45&48&-4.62&-1.93&0.44&0.54& 86 \\
204&207&48&51&-1.89&-2.31&0.68&0.68& 78 \\
204&207&51&54&-1.77&-0.09&0.41&0.42& 162 \\
204&207&54&57&0.45&0.12&0.36&0.35& 155 \\
204&207&57&60&0.52&-0.12&0.57&0.45& 63 \\
204&207&60&63&-3.14&3.77&0.46&0.49& 82 \\
204&207&63&66&-2.87&0.78&0.65&0.66& 50 \\
204&207&66&69&0.35&-0.24&0.74&0.84& 27 \\
207&210&-33&-30&1.23&-2.70&3.71&2.30& 4 \\
207&210&-27&-24&-0.65&1.38&1.63&0.57& 6 \\
207&210&-24&-21&-5.04&-2.00&1.94&1.11& 5 \\
207&210&-21&-18&-4.65&-0.10&2.30&1.20& 2 \\
207&210&-18&-15&0.10&-3.67&0.73&1.27& 3 \\
207&210&-12&-9&-15.35&-11.50&12.45&8.94& 4 \\
207&210&-6&-3&-0.59&-0.74&1.42&1.51& 17 \\
207&210&-3&0&-1.33&-2.33&0.42&0.38& 328 \\
207&210&0&3&-5.07&-1.72&0.39&0.35& 365 \\
207&210&3&6&-5.57&-1.81&0.42&0.38& 143 \\
207&210&6&9&-2.22&-2.79&0.47&0.44& 87 \\
207&210&9&12&-2.94&-2.25&0.54&0.47& 76 \\
207&210&12&15&-2.70&-4.15&0.41&0.39& 87 \\
207&210&15&18&-3.90&-3.08&0.43&0.39& 113 \\
207&210&18&21&-6.56&-2.82&0.51&0.54& 78 \\
207&210&21&24&-3.10&-1.39&0.51&0.45& 75 \\
207&210&24&27&-3.30&0.14&0.39&0.44& 96 \\
207&210&27&30&-3.26&-2.89&0.44&0.41& 65 \\
207&210&30&33&-2.33&-4.31&0.39&0.48& 87 \\
207&210&33&36&-0.99&-2.07&0.38&0.37& 74 \\
207&210&36&39&-4.03&-2.19&0.49&0.51& 72 \\
207&210&39&42&-1.62&0.68&0.49&0.52& 64 \\
207&210&42&45&-1.22&1.04&0.96&0.98& 40 \\
207&210&45&48&-2.72&-0.17&0.56&0.55& 64 \\
207&210&48&51&-2.98&2.35&0.69&0.83& 56 \\
207&210&51&54&-1.06&1.97&0.46&0.54& 146 \\
207&210&54&57&-0.37&-2.95&0.50&0.44& 104 \\
207&210&57&60&-2.96&1.59&0.49&0.43& 53 \\
207&210&60&63&-4.68&3.34&0.41&0.41& 85 \\
207&210&63&66&-3.07&2.29&0.55&0.60& 42 \\
207&210&66&69&-1.64&-1.79&0.82&0.82& 14 \\
210&213&-30&-27&-40.60&-210.00&34.29&148.85& 2 \\
210&213&-15&-12&-4.87&-2.03&1.11&0.44& 3 \\
210&213&-12&-9&-71.63&73.68&58.37&66.57& 4 \\
210&213&-9&-6&-3.20&-0.80&2.28&1.53& 4 \\
210&213&-6&-3&-4.49&1.50&1.30&1.95& 12 \\
210&213&-3&0&-3.07&-3.73&0.44&0.40& 289 \\
210&213&0&3&-3.26&-2.48&0.65&0.56& 190 \\
210&213&3&6&-4.59&-1.52&0.56&0.52& 91 \\
210&213&6&9&-2.19&-2.77&0.57&0.58& 91 \\
210&213&9&12&-2.44&-3.17&0.52&0.52& 88 \\
210&213&12&15&-1.66&-4.62&0.51&0.60& 85 \\
210&213&15&18&-3.00&-1.39&0.36&0.37& 130 \\
210&213&18&21&-4.29&-3.05&0.47&0.52& 76 \\
210&213&21&24&-2.18&-2.20&0.73&0.58& 66 \\
210&213&24&27&-3.45&-3.15&0.50&0.46& 86 \\
210&213&27&30&-4.66&-2.47&0.49&0.46& 69 \\
210&213&30&33&-5.53&-1.85&0.40&0.47& 86 \\
210&213&33&36&-2.49&-1.15&0.50&0.49& 71 \\
210&213&36&39&-2.67&-1.43&0.68&0.68& 64 \\
210&213&39&42&-0.81&2.67&0.50&0.50& 71 \\
210&213&42&45&-0.53&0.70&0.55&0.43& 83 \\
210&213&45&48&-1.61&-1.23&0.36&0.38& 181 \\
210&213&48&51&-2.76&1.48&0.54&0.59& 80 \\
210&213&51&54&-2.59&2.14&0.53&0.45& 101 \\
210&213&54&57&-2.24&-3.14&0.61&0.57& 82 \\
210&213&57&60&-3.59&1.69&0.53&0.48& 57 \\
210&213&60&63&-3.18&5.45&0.47&0.58& 73 \\
210&213&63&66&-3.78&4.61&0.55&0.56& 46 \\
210&213&66&69&1.90&2.93&2.16&3.26& 4 \\
213&216&-30&-27&-0.90&6.20&2.62&4.10& 2 \\
213&216&-27&-24&-0.50&-2.07&1.22&2.14& 3 \\
213&216&-24&-21&-7.46&1.90&5.83&3.01& 5 \\
213&216&-15&-12&-2.23&-4.60&0.55&1.09& 4 \\
213&216&-6&-3&2.80&-2.38&1.78&3.23& 8 \\
213&216&-3&0&0.04&-2.77&0.61&0.55& 217 \\
213&216&0&3&-3.50&-3.07&0.53&0.54& 144 \\
213&216&3&6&-4.91&-2.97&0.58&0.55& 85 \\
213&216&6&9&-3.25&-3.30&0.67&0.54& 84 \\
213&216&9&12&-1.85&-3.07&0.60&0.63& 86 \\
213&216&12&15&-2.12&-4.18&0.58&0.54& 71 \\
213&216&15&18&-2.58&-3.47&0.42&0.43& 86 \\
213&216&18&21&-4.36&-4.44&0.46&0.42& 104 \\
213&216&21&24&-1.10&-3.09&0.38&0.34& 72 \\
213&216&24&27&-2.01&-1.71&0.44&0.34& 88 \\
213&216&27&30&-4.23&-1.15&0.51&0.54& 62 \\
213&216&30&33&-2.94&-1.88&0.45&0.45& 63 \\
213&216&33&36&-0.58&-0.33&0.45&0.51& 86 \\
213&216&36&39&-2.28&-0.46&0.56&0.46& 83 \\
213&216&39&42&-2.07&0.69&0.56&0.63& 52 \\
213&216&42&45&-0.41&0.33&0.51&0.44& 111 \\
213&216&45&48&-1.01&0.04&0.34&0.33& 196 \\
213&216&48&51&-2.25&-1.39&0.44&0.42& 94 \\
213&216&51&54&-2.81&1.29&0.55&0.64& 75 \\
213&216&54&57&-1.42&-1.94&0.63&0.54& 48 \\
213&216&57&60&-3.70&1.93&0.49&0.46& 71 \\
213&216&60&63&-3.26&5.20&0.59&0.53& 50 \\
213&216&63&66&-4.86&4.55&0.56&0.76& 38 \\
216&219&-39&-36&11.20&14.40&17.61&8.34& 2 \\
216&219&-27&-24&-2.38&-0.10&0.84&0.58& 4 \\
216&219&-6&-3&-0.68&1.03&1.49&3.29& 6 \\
216&219&-3&0&-1.74&-2.17&0.45&0.46& 277 \\
216&219&0&3&-0.18&-1.24&0.58&0.54& 165 \\
216&219&3&6&-0.29&-0.04&0.47&0.41& 88 \\
216&219&6&9&-5.05&-2.00&0.71&0.49& 70 \\
216&219&9&12&-2.25&-0.60&0.45&0.43& 70 \\
216&219&12&15&-0.66&0.49&0.58&0.54& 61 \\
216&219&15&18&0.43&-3.20&0.70&0.56& 60 \\
216&219&18&21&-1.31&-6.27&0.57&0.57& 82 \\
216&219&21&24&-3.56&-4.26&0.51&0.38& 71 \\
216&219&24&27&-5.60&-1.97&0.44&0.43& 74 \\
216&219&27&30&-5.03&0.43&0.44&0.46& 75 \\
216&219&30&33&-4.37&-0.59&0.50&0.70& 63 \\
216&219&33&36&-2.93&0.40&0.38&0.44& 113 \\
216&219&36&39&-1.70&-1.42&0.60&0.43& 79 \\
216&219&39&42&-2.10&-0.73&0.59&0.46& 66 \\
216&219&42&45&-1.70&-1.40&0.45&0.51& 70 \\
216&219&45&48&-0.76&1.58&0.45&0.43& 92 \\
216&219&48&51&-2.35&1.22&0.68&0.61& 55 \\
216&219&51&54&-0.47&1.67&0.54&0.47& 64 \\
216&219&54&57&-2.36&0.34&0.53&0.52& 47 \\
216&219&57&60&-2.57&3.88&0.50&0.54& 59 \\
216&219&60&63&-2.21&4.38&0.38&0.49& 61 \\
216&219&63&66&-5.14&5.50&0.99&0.94& 42 \\
216&219&69&72&-2.75&-0.65&2.51&0.60& 2 \\
219&222&-36&-33&2.00&-2.10&2.90&3.11& 2 \\
219&222&-27&-24&0.90&-6.50&3.96&5.09& 2 \\
219&222&-18&-15&-2.65&-0.15&1.73&2.30& 2 \\
219&222&-9&-6&-2.37&0.40&2.77&1.84& 3 \\
219&222&-6&-3&-4.09&-5.18&1.79&1.20& 7 \\
219&222&-3&0&-0.33&-0.94&0.48&0.50& 325 \\
219&222&0&3&1.28&-3.30&0.63&0.54& 239 \\
219&222&3&6&-4.14&-4.12&0.53&0.44& 95 \\
219&222&6&9&-3.05&-4.48&0.51&0.49& 83 \\
219&222&9&12&-2.87&0.12&0.53&0.44& 113 \\
219&222&12&15&-1.61&-0.99&0.51&0.49& 78 \\
219&222&15&18&-0.63&-2.60&0.47&0.53& 75 \\
219&222&18&21&-3.31&-3.95&0.69&0.73& 65 \\
219&222&21&24&-0.81&-3.17&0.51&0.49& 78 \\
219&222&24&27&-1.93&-3.72&0.35&0.35& 134 \\
219&222&27&30&-0.78&-1.38&0.41&0.48& 100 \\
219&222&30&33&-1.18&-0.88&0.45&0.50& 66 \\
219&222&33&36&-1.28&1.35&0.43&0.40& 87 \\
219&222&36&39&-1.44&-0.79&0.54&0.44& 86 \\
219&222&39&42&-4.29&-1.31&0.40&0.50& 65 \\
219&222&42&45&-2.09&0.56&0.54&0.57& 78 \\
219&222&45&48&-0.26&3.16&0.64&0.53& 55 \\
219&222&48&51&-3.43&0.06&0.47&0.53& 55 \\
219&222&51&54&0.70&0.75&0.58&0.70& 47 \\
219&222&54&57&-2.16&0.35&0.57&0.67& 36 \\
219&222&57&60&-2.33&5.57&0.44&0.48& 78 \\
219&222&60&63&-2.23&2.18&0.50&0.53& 82 \\
219&222&63&66&-2.68&2.40&1.31&0.83& 36 \\
222&225&-36&-33&26.30&-1.30&4.95&8.84& 2 \\
222&225&-27&-24&-3.85&-3.60&1.24&4.74& 2 \\
222&225&-24&-21&1.00&-2.07&0.85&1.33& 3 \\
222&225&-21&-18&2.40&-2.60&3.11&0.42& 2 \\
222&225&-18&-15&-0.60&5.65&2.40&0.67& 2 \\
222&225&-3&0&0.53&-0.14&0.93&0.79& 186 \\
222&225&0&3&1.26&-1.00&0.62&0.62& 240 \\
222&225&3&6&-5.55&-3.96&0.51&0.49& 80 \\
222&225&6&9&-5.67&-3.48&0.44&0.54& 81 \\
222&225&9&12&-4.09&-0.81&0.47&0.51& 76 \\
222&225&12&15&-2.95&-4.85&0.53&0.49& 77 \\
222&225&15&18&-1.29&-3.12&0.37&0.35& 82 \\
222&225&18&21&-1.06&-1.18&0.57&0.56& 61 \\
222&225&21&24&-3.62&-3.44&0.50&0.50& 65 \\
222&225&24&27&-2.88&-3.58&0.59&0.63& 75 \\
222&225&27&30&0.97&-2.80&0.69&0.58& 61 \\
222&225&30&33&1.59&-0.36&0.53&0.52& 60 \\
222&225&33&36&-0.58&-0.41&0.57&0.59& 90 \\
222&225&36&39&-2.07&1.51&0.63&0.60& 92 \\
222&225&39&42&-2.93&0.61&0.51&0.55& 69 \\
222&225&42&45&-0.91&0.99&0.44&0.56& 97 \\
222&225&45&48&-2.80&0.98&0.48&0.39& 74 \\
222&225&48&51&-3.35&-0.51&0.56&0.51& 58 \\
222&225&51&54&-0.34&-0.44&0.59&0.56& 56 \\
222&225&54&57&1.13&2.88&0.77&0.68& 61 \\
222&225&57&60&-0.04&4.66&0.55&0.49& 90 \\
222&225&60&63&-2.03&2.87&0.49&0.56& 70 \\
222&225&63&66&-8.38&5.90&1.00&1.45& 11 \\
225&228&-18&-15&0.03&1.58&3.07&1.53& 4 \\
225&228&-3&0&0.46&-2.08&0.86&0.78& 141 \\
225&228&0&3&0.16&-0.99&0.57&0.72& 147 \\
225&228&3&6&-5.96&-2.77&0.53&0.46& 77 \\
225&228&6&9&-5.67&-4.35&0.68&0.74& 65 \\
225&228&9&12&-4.63&-1.73&0.63&0.61& 74 \\
225&228&12&15&-2.35&-2.95&0.56&0.53& 76 \\
225&228&15&18&-1.11&-0.74&0.47&0.42& 77 \\
225&228&18&21&-0.91&-2.50&0.48&0.54& 77 \\
225&228&21&24&-1.84&-1.26&0.64&0.69& 56 \\
225&228&24&27&-2.73&-0.84&0.66&0.64& 60 \\
225&228&27&30&-0.55&-2.91&0.54&0.46& 83 \\
225&228&30&33&-0.36&-0.50&0.67&0.58& 61 \\
225&228&33&36&-4.26&-0.36&0.52&0.58& 81 \\
225&228&36&39&-3.23&0.45&0.66&0.59& 71 \\
225&228&39&42&-2.60&1.53&0.53&0.54& 55 \\
225&228&42&45&-2.55&-0.37&0.36&0.43& 69 \\
225&228&45&48&-2.11&0.00&0.49&0.48& 84 \\
225&228&48&51&-4.67&2.35&0.53&0.62& 72 \\
225&228&51&54&-3.46&1.45&0.69&0.78& 53 \\
225&228&54&57&-2.31&0.38&0.39&0.46& 92 \\
225&228&57&60&-1.07&2.69&0.41&0.46& 91 \\
225&228&60&63&-2.56&2.72&0.55&0.57& 71 \\
225&228&66&69&1.80&3.90&0.78&0.57& 2 \\
228&231&-12&-9&-0.40&-2.45&0.49&1.03& 2 \\
228&231&-3&0&-1.25&-3.14&0.47&0.52& 137 \\
228&231&0&3&-0.99&0.70&0.49&0.46& 149 \\
228&231&3&6&-3.11&0.13&0.57&0.60& 73 \\
228&231&6&9&-3.79&-1.18&0.47&0.53& 77 \\
228&231&9&12&-4.53&0.18&0.54&0.54& 68 \\
228&231&12&15&-1.78&-0.30&0.51&0.52& 80 \\
228&231&15&18&-4.47&-1.68&0.42&0.45& 84 \\
228&231&18&21&-5.36&-1.96&0.51&0.53& 61 \\
228&231&21&24&-4.74&-1.40&0.46&0.53& 57 \\
228&231&24&27&-4.05&-3.70&0.53&0.54& 73 \\
228&231&27&30&-2.33&-1.17&0.52&0.41& 66 \\
228&231&30&33&-1.89&-1.50&0.33&0.32& 162 \\
228&231&33&36&-3.83&-0.24&0.49&0.41& 98 \\
228&231&36&39&-3.30&1.01&0.56&0.65& 76 \\
228&231&39&42&-1.73&-1.52&0.68&0.56& 61 \\
228&231&42&45&-4.01&2.53&0.65&0.78& 54 \\
228&231&45&48&-4.41&1.10&0.37&0.45& 86 \\
228&231&48&51&-4.33&0.85&0.38&0.40& 76 \\
228&231&51&54&-7.01&2.69&0.49&0.43& 78 \\
228&231&54&57&-4.36&1.22&0.37&0.36& 93 \\
228&231&57&60&-1.30&2.89&0.45&0.46& 87 \\
228&231&60&63&0.29&0.60&0.51&0.46& 44 \\
228&231&63&66&-9.40&6.50&2.05&1.63& 2 \\
228&231&66&69&-0.30&8.55&2.19&1.73& 2 \\
231&234&-6&-3&-6.45&-18.55&1.59&10.57& 2 \\
231&234&-3&0&1.00&-1.90&0.70&0.53& 67 \\
231&234&0&3&0.86&-0.85&0.59&0.48& 90 \\
231&234&3&6&-1.99&-1.53&0.59&0.52& 62 \\
231&234&6&9&-3.50&-0.81&0.49&0.56& 67 \\
231&234&9&12&-4.09&-0.41&0.66&0.58& 67 \\
231&234&12&15&-3.12&-0.45&0.53&0.54& 61 \\
231&234&15&18&-5.16&-1.58&0.52&0.50& 81 \\
231&234&18&21&-5.97&-2.72&0.52&0.47& 61 \\
231&234&21&24&-1.77&-1.05&0.52&0.49& 53 \\
231&234&24&27&-2.29&-1.64&0.52&0.50& 78 \\
231&234&27&30&-3.25&-2.76&0.51&0.40& 61 \\
231&234&30&33&-3.51&0.23&0.40&0.41& 106 \\
231&234&33&36&-2.76&1.27&0.49&0.44& 87 \\
231&234&36&39&-1.35&-1.01&0.43&0.34& 62 \\
231&234&39&42&-2.27&-1.10&0.39&0.35& 82 \\
231&234&42&45&-3.42&-3.23&0.62&0.52& 50 \\
231&234&45&48&-3.13&1.37&0.33&0.31& 76 \\
231&234&48&51&-4.42&2.09&0.42&0.43& 70 \\
231&234&51&54&-2.66&3.09&0.64&0.46& 77 \\
231&234&54&57&-4.06&0.45&0.50&0.36& 104 \\
231&234&57&60&-2.61&4.17&0.58&0.48& 58 \\
231&234&60&63&-0.13&0.60&0.50&0.98& 6 \\
231&234&72&75&5.35&-2.45&5.34&3.29& 2 \\
234&237&-12&-9&-3.10&-4.75&0.42&1.59& 2 \\
234&237&-3&0&2.29&-1.88&0.74&0.84& 53 \\
234&237&0&3&1.35&1.87&0.72&0.70& 78 \\
234&237&3&6&-3.90&-2.18&0.43&0.48& 82 \\
234&237&6&9&-5.18&-4.39&0.48&0.51& 70 \\
234&237&9&12&-2.90&-1.29&0.57&0.60& 73 \\
234&237&12&15&-2.19&-2.82&0.55&0.59& 85 \\
234&237&15&18&-0.78&-1.87&0.53&0.45& 64 \\
234&237&18&21&-2.90&-3.96&0.44&0.36& 66 \\
234&237&21&24&-2.92&-0.81&0.42&0.35& 72 \\
234&237&24&27&-3.25&-2.22&0.56&0.52& 57 \\
234&237&27&30&-2.63&-2.39&0.44&0.50& 63 \\
234&237&30&33&-3.14&-2.58&0.41&0.43& 111 \\
234&237&33&36&-4.51&-1.75&0.34&0.39& 87 \\
234&237&36&39&-3.05&-1.69&0.59&0.48& 64 \\
234&237&39&42&-4.82&-0.78&0.44&0.58& 62 \\
234&237&42&45&-3.33&-3.20&0.46&0.54& 74 \\
234&237&45&48&-3.23&-0.33&0.64&0.58& 66 \\
234&237&48&51&-3.70&2.58&0.60&0.52& 59 \\
234&237&51&54&-1.20&1.68&0.46&0.42& 80 \\
234&237&54&57&-1.49&0.88&0.70&0.64& 41 \\
234&237&57&60&-2.79&5.13&0.61&0.57& 39 \\
237&240&-3&0&-1.13&-3.66&0.92&0.92& 30 \\
237&240&0&3&0.66&-1.66&0.98&0.80& 44 \\
237&240&3&6&-4.32&-2.69&0.40&0.39& 140 \\
237&240&6&9&-3.81&-3.01&0.47&0.46& 114 \\
237&240&9&12&-3.14&-2.69&0.41&0.42& 98 \\
237&240&12&15&1.09&-3.15&0.61&0.52& 71 \\
237&240&15&18&-2.52&-2.21&0.37&0.43& 91 \\
237&240&18&21&-2.80&-3.08&0.42&0.46& 83 \\
237&240&21&24&-5.20&-3.96&0.41&0.42& 60 \\
237&240&24&27&-5.17&-5.13&0.51&0.38& 93 \\
237&240&27&30&-1.89&-3.36&0.60&0.51& 66 \\
237&240&30&33&-3.84&-1.91&0.39&0.33& 140 \\
237&240&33&36&-3.38&-1.22&0.56&0.46& 59 \\
237&240&36&39&-3.04&-3.65&0.55&0.43& 66 \\
237&240&39&42&-2.66&-2.64&0.44&0.47& 90 \\
237&240&42&45&-5.16&-3.66&0.68&0.56& 78 \\
237&240&45&48&-3.85&2.56&0.38&0.46& 50 \\
237&240&48&51&-3.00&0.17&0.49&0.43& 58 \\
237&240&51&54&-5.03&2.77&0.53&0.61& 50 \\
237&240&54&57&-3.69&-0.29&0.53&0.54& 50 \\
237&240&57&60&-6.03&4.33&0.87&1.47& 4 \\
240&243&-6&-3&3.84&-7.46&5.75&0.80& 2 \\
240&243&-3&0&-4.83&-3.93&0.82&0.83& 27 \\
240&243&0&3&-2.87&-0.88&0.97&0.65& 37 \\
240&243&3&6&-1.88&-2.03&0.55&0.44& 69 \\
240&243&6&9&-3.49&-3.64&0.55&0.56& 127 \\
240&243&9&12&-2.57&-0.43&0.59&0.44& 76 \\
240&243&12&15&-1.87&-1.47&0.39&0.57& 76 \\
240&243&15&18&-2.72&-1.08&0.39&0.40& 147 \\
240&243&18&21&-2.37&-1.40&0.36&0.33& 143 \\
240&243&21&24&-3.12&-3.50&0.45&0.45& 81 \\
240&243&24&27&-4.09&-3.92&0.38&0.43& 78 \\
240&243&27&30&-2.72&-0.99&0.44&0.51& 73 \\
240&243&30&33&-3.16&-2.55&0.45&0.47& 86 \\
240&243&33&36&-2.38&-0.79&0.41&0.38& 80 \\
240&243&36&39&-3.18&-2.51&0.68&0.67& 70 \\
240&243&39&42&-3.04&-1.18&0.54&0.54& 77 \\
240&243&42&45&-3.42&-3.47&0.41&0.50& 64 \\
240&243&45&48&-3.92&0.18&0.43&0.42& 77 \\
240&243&48&51&-4.38&0.80&0.48&0.39& 45 \\
240&243&51&54&-4.34&-0.55&0.50&0.44& 50 \\
240&243&54&57&-4.48&-2.29&1.01&0.89& 18 \\
240&243&57&60&-4.37&1.30&1.43&1.05& 3 \\
243&246&-3&0&-3.54&-1.16&0.58&0.47& 19 \\
243&246&0&3&-3.97&-0.38&0.75&0.74& 35 \\
243&246&3&6&-8.19&-0.49&0.72&0.75& 27 \\
243&246&6&9&-7.01&-2.47&0.59&0.56& 77 \\
243&246&9&12&-1.23&-2.62&0.47&0.49& 79 \\
243&246&12&15&-2.55&-0.56&0.63&0.68& 89 \\
243&246&15&18&-1.76&-1.14&0.43&0.34& 121 \\
243&246&18&21&-1.15&-3.08&0.39&0.40& 148 \\
243&246&21&24&-3.15&-5.17&0.49&0.42& 85 \\
243&246&24&27&-2.04&-3.95&0.57&0.55& 78 \\
243&246&27&30&-3.98&-1.17&0.48&0.50& 84 \\
243&246&30&33&-3.41&-2.28&0.55&0.51& 65 \\
243&246&33&36&-4.46&0.96&0.38&0.40& 64 \\
243&246&36&39&-2.73&-1.56&0.48&0.43& 70 \\
243&246&39&42&-0.51&-3.14&0.59&0.63& 57 \\
243&246&42&45&-3.27&-2.38&0.47&0.49& 61 \\
243&246&45&48&-2.66&3.15&0.51&0.61& 49 \\
243&246&48&51&-0.08&-0.02&0.44&0.49& 124 \\
243&246&51&54&-1.36&-0.78&0.73&0.63& 42 \\
243&246&54&57&-3.92&2.61&1.51&1.03& 6 \\
243&246&69&72&1.10&3.40&0.28&0.92& 2 \\
246&249&-3&0&-2.17&-5.09&0.77&0.73& 15 \\
246&249&0&3&-2.83&-1.44&0.91&0.91& 16 \\
246&249&6&9&-3.77&-2.04&0.74&0.70& 25 \\
246&249&9&12&1.24&-0.47&0.59&0.74& 56 \\
246&249&12&15&-0.79&-1.88&0.54&0.59& 111 \\
246&249&15&18&-0.19&-0.51&0.43&0.46& 122 \\
246&249&18&21&-0.17&-3.84&0.52&0.56& 69 \\
246&249&21&24&-2.63&-2.59&0.53&0.67& 83 \\
246&249&24&27&-1.13&-3.94&0.54&0.47& 89 \\
246&249&27&30&-4.83&-1.93&0.44&0.54& 90 \\
246&249&30&33&-3.01&-1.31&0.47&0.52& 91 \\
246&249&33&36&-5.02&1.22&0.47&0.43& 85 \\
246&249&36&39&-3.69&-0.17&0.46&0.50& 87 \\
246&249&39&42&-1.76&-0.94&0.44&0.45& 77 \\
246&249&42&45&-0.52&-0.88&0.49&0.43& 73 \\
246&249&45&48&-0.04&2.60&0.50&0.38& 66 \\
246&249&48&51&-1.72&-1.03&0.53&0.61& 38 \\
246&249&51&54&-0.18&5.43&3.46&2.29& 6 \\
246&249&54&57&-2.69&3.94&1.54&0.65& 8 \\
246&249&57&60&-7.20&1.83&3.48&4.06& 6 \\
246&249&60&63&-1.05&7.40&4.63&4.87& 4 \\
246&249&72&75&-3.63&-3.47&4.44&1.18& 3 \\
246&249&78&81&-5.50&0.50&1.48&3.18& 2 \\
249&252&-3&0&2.30&-10.43&2.25&2.50& 6 \\
249&252&0&3&1.62&-6.16&3.57&4.30& 5 \\
249&252&9&12&0.71&-1.65&0.96&0.83& 18 \\
249&252&12&15&-1.07&-2.28&0.58&0.72& 52 \\
249&252&15&18&-0.68&-2.97&0.87&0.56& 17 \\
249&252&18&21&-2.25&-1.70&0.80&0.73& 35 \\
249&252&21&24&-2.41&-0.79&0.46&0.49& 83 \\
249&252&24&27&-0.04&-4.54&0.62&0.61& 89 \\
249&252&27&30&-1.50&-3.86&0.46&0.39& 85 \\
249&252&30&33&-3.34&-2.72&0.41&0.45& 89 \\
249&252&33&36&-1.60&-2.93&0.57&0.53& 76 \\
249&252&36&39&-0.71&-3.03&0.66&0.55& 83 \\
249&252&39&42&-2.01&-0.80&0.31&0.32& 119 \\
249&252&42&45&-3.22&-0.94&0.48&0.46& 73 \\
249&252&45&48&-3.97&0.82&0.61&0.58& 40 \\
249&252&48&51&-0.50&1.15&0.85&0.53& 2 \\
249&252&51&54&-0.07&2.17&3.11&1.87& 3 \\
249&252&54&57&-1.62&-0.86&5.60&3.23& 3 \\
249&252&60&63&-2.65&4.65&1.10&1.45& 2 \\
249&252&63&66&-13.74&-5.52&7.91&5.94& 5 \\
249&252&66&69&-3.70&1.10&2.40&1.20& 2 \\
252&255&6&9&-5.70&-7.30&3.46&4.31& 2 \\
252&255&15&18&0.77&-4.27&1.25&0.80& 13 \\
252&255&18&21&-2.41&-2.60&0.40&0.40& 86 \\
252&255&21&24&-1.88&-0.59&0.45&0.35& 78 \\
252&255&24&27&-0.69&-1.42&0.40&0.40& 77 \\
252&255&27&30&1.45&-0.99&0.51&0.52& 48 \\
252&255&30&33&0.20&-1.28&0.55&0.51& 79 \\
252&255&33&36&-3.81&-0.10&0.41&0.41& 104 \\
252&255&36&39&-2.49&-5.23&0.45&0.46& 91 \\
252&255&39&42&-2.30&-2.04&0.42&0.40& 83 \\
252&255&42&45&-2.87&-0.99&0.91&0.65& 31 \\
252&255&45&48&-5.24&3.89&0.63&0.75& 3 \\
252&255&48&51&-1.90&1.64&0.99&1.46& 2 \\
252&255&51&54&-0.85&4.85&1.80&3.50& 2 \\
252&255&54&57&1.65&2.40&0.46&0.57& 2 \\
252&255&57&60&1.00&-2.40&3.72&3.53& 3 \\
252&255&60&63&-3.68&-3.66&1.62&1.61& 13 \\
252&255&63&66&-2.99&-1.64&1.58&2.12& 8 \\
255&258&15&18&-2.43&0.30&2.14&2.62& 4 \\
255&258&18&21&-1.96&-1.84&0.64&0.62& 38 \\
255&258&21&24&-1.72&-1.80&0.35&0.39& 116 \\
255&258&24&27&-1.55&-2.51&0.42&0.34& 65 \\
255&258&27&30&-2.98&0.33&1.09&1.07& 16 \\
255&258&30&33&-1.70&-1.86&0.41&0.41& 118 \\
255&258&33&36&-4.76&-1.81&0.46&0.44& 80 \\
255&258&36&39&-5.34&-3.82&0.34&0.48& 46 \\
255&258&39&42&-6.58&0.39&1.11&1.03& 15 \\
255&258&42&45&-3.02&0.12&0.90&0.95& 24 \\
255&258&45&48&-1.36&1.05&3.44&2.05& 9 \\
255&258&51&54&-7.49&2.76&1.10&0.79& 8 \\
255&258&54&57&-6.87&5.69&4.54&5.94& 5 \\
255&258&57&60&-4.66&3.72&0.73&1.13& 31 \\
255&258&60&63&-3.51&-0.64&0.51&0.62& 36 \\
255&258&63&66&-0.03&-0.40&0.72&0.70& 26 \\
255&258&66&69&1.17&2.83&1.11&0.71& 3 \\
255&258&69&72&-1.57&2.30&2.13&1.28& 3 \\
255&258&72&75&10.35&19.95&10.64&17.08& 2 \\
258&261&21&24&-1.21&-2.99&0.81&0.49& 15 \\
258&261&24&27&-3.44&-4.45&0.87&0.70& 25 \\
258&261&27&30&-0.67&0.73&0.41&0.40& 101 \\
258&261&30&33&0.37&-1.43&0.39&0.48& 99 \\
258&261&33&36&-2.72&-1.06&0.48&0.62& 33 \\
258&261&36&39&-3.16&1.16&1.56&2.06& 7 \\
258&261&39&42&-5.21&-1.58&1.61&0.93& 15 \\
258&261&42&45&-4.57&-0.40&0.40&0.36& 85 \\
258&261&48&51&0.18&3.58&1.14&1.61& 16 \\
258&261&51&54&-5.58&1.36&1.14&1.00& 21 \\
258&261&54&57&-2.18&1.27&0.73&0.65& 41 \\
258&261&57&60&-3.36&4.80&0.55&0.62& 98 \\
258&261&60&63&-1.95&0.55&0.70&0.68& 58 \\
258&261&63&66&-1.19&2.08&0.81&0.88& 25 \\
258&261&66&69&-2.01&-2.13&0.87&0.45& 8 \\
258&261&69&72&-3.55&9.95&3.15&5.20& 2 \\
261&264&-15&-12&-3.93&-0.53&0.86&3.72& 3 \\
261&264&27&30&0.96&-1.04&1.80&1.25& 5 \\
261&264&30&33&2.07&-0.94&0.94&1.00& 9 \\
261&264&33&36&-2.72&2.86&0.75&0.82& 5 \\
261&264&36&39&-2.36&-1.90&0.69&1.42& 4 \\
261&264&39&42&-5.73&-2.43&1.76&3.74& 3 \\
261&264&42&45&-1.07&-0.31&0.78&1.28& 7 \\
261&264&48&51&0.49&-0.23&1.18&0.80& 8 \\
261&264&51&54&-2.10&2.10&0.60&0.60& 25 \\
261&264&54&57&-1.58&2.25&0.43&0.39& 70 \\
261&264&57&60&-3.08&3.54&0.52&0.47& 73 \\
261&264&60&63&-1.45&1.82&0.70&0.70& 39 \\
261&264&63&66&-0.06&2.74&1.28&1.03& 8 \\
261&264&66&69&-5.68&-0.20&4.84&2.41& 4 \\
261&264&69&72&2.50&5.35&3.18&3.43& 2 \\
261&264&72&75&-2.80&-11.53&2.56&5.80& 3 \\
264&267&21&24&0.48&-5.77&1.39&2.06& 4 \\
264&267&24&27&-1.77&-4.83&1.34&0.82& 3 \\
264&267&27&30&4.45&5.05&4.70&2.02& 2 \\
264&267&30&33&1.76&-11.00&1.31&4.31& 2 \\
264&267&36&39&-4.90&6.34&2.40&3.91& 2 \\
264&267&51&54&-4.01&1.26&1.06&0.89& 13 \\
264&267&54&57&0.23&-0.01&0.62&0.63& 44 \\
264&267&57&60&-3.09&6.74&0.87&0.89& 13 \\
264&267&63&66&1.33&-7.48&2.74&5.00& 4 \\
264&267&66&69&-0.40&-3.72&1.22&0.81& 5 \\
264&267&69&72&-1.23&-6.18&1.84&1.88& 4 \\
267&270&15&18&2.43&-1.88&1.42&1.76& 4 \\
267&270&18&21&0.45&-3.00&0.74&0.28& 2 \\
267&270&21&24&7.50&-13.30&1.20&7.92& 2 \\
267&270&24&27&0.02&-1.09&1.14&2.18& 7 \\
267&270&33&36&-4.67&1.37&1.09&0.44& 3 \\
267&270&48&51&-6.98&4.63&1.52&1.23& 4 \\
267&270&51&54&-5.04&-0.57&1.43&1.22& 4 \\
267&270&60&63&-7.33&4.83&1.18&2.22& 4 \\
267&270&63&66&1.77&-1.62&1.69&1.07& 13 \\
267&270&66&69&2.65&0.18&1.12&1.55& 11 \\
267&270&69&72&1.20&4.20&3.96&3.39& 2 \\
270&273&0&3&-3.25&-2.75&2.72&2.16& 2 \\
270&273&42&45&-7.23&5.23&4.95&7.57& 3 \\
270&273&51&54&0.17&-3.68&1.58&3.16& 4 \\
270&273&63&66&-0.74&-1.44&1.60&1.34& 7 \\
270&273&66&69&-0.79&-1.64&0.88&1.18& 11 \\
270&273&69&72&0.48&1.48&1.45&2.07& 5 \\
273&276&39&42&-0.23&-1.78&1.04&1.79& 4 \\
273&276&48&51&-2.60&-1.20&1.34&3.61& 2 \\
273&276&54&57&-2.80&2.35&0.78&0.67& 2 \\
273&276&63&66&-4.70&-2.16&1.10&0.55& 5 \\
273&276&66&69&1.04&1.49&1.40&3.04& 8 \\
276&279&27&30&6.10&4.25&0.78&4.21& 2 \\
276&279&51&54&-5.20&4.30&0.35&0.71& 2 \\
276&279&57&60&2.04&1.62&1.82&2.12& 5 \\
276&279&63&66&-7.11&-4.53&2.44&1.39& 7 \\
276&279&66&69&2.63&-0.37&2.55&1.30& 3 \\
276&279&72&75&2.65&1.15&1.52&1.38& 2 \\
279&282&51&54&0.24&9.82&1.06&2.87& 5 \\
279&282&57&60&3.77&-1.50&1.35&1.71& 3 \\
279&282&63&66&-2.35&0.00&0.46&0.85& 2 \\
279&282&66&69&-5.90&5.10&2.62&1.63& 2 \\
282&285&27&30&-0.45&0.30&1.59&1.27& 2 \\
282&285&30&33&111.95&-100.55&76.47&70.96& 2 \\
282&285&33&36&0.45&0.90&0.46&2.05& 2 \\
285&288&-21&-18&3.70&-11.50&0.92&2.83& 2 \\
285&288&66&69&3.20&0.85&1.13&0.32& 2 \\
288&291&-24&-21&3.77&-0.57&1.91&1.68& 3 \\
294&297&-18&-15&-2.03&-0.60&1.80&3.23& 3 \\
294&297&-12&-9&-14.70&4.45&9.97&7.18& 2 \\
294&297&69&72&-4.90&1.65&1.48&0.88& 2 \\
297&300&-36&-33&6.55&12.75&5.41&4.77& 2 \\
297&300&48&51&1.60&-7.05&4.74&9.16& 2 \\
300&303&-18&-15&-0.27&-5.23&2.75&1.82& 3 \\
303&306&-39&-36&-1.85&-12.15&1.10&4.07& 2 \\
306&309&-48&-45&-9.80&-6.50&8.70&5.02& 2 \\
306&309&-36&-33&-7.20&2.00&5.16&1.70& 2 \\
306&309&-21&-18&-0.20&-4.70&0.78&0.99& 2 \\
306&309&-9&-6&-3.53&-6.73&3.30&2.08& 3 \\
306&309&9&12&-5.63&-24.70&5.40&10.43& 3 \\
309&312&-39&-36&1.15&-8.13&5.25&1.77& 4 \\
309&312&-36&-33&-0.55&-1.23&2.15&5.36& 4 \\
309&312&-33&-30&2.73&-0.14&2.21&2.68& 8 \\
309&312&-24&-21&2.50&-3.78&3.32&2.80& 5 \\
309&312&-18&-15&3.55&-6.10&1.80&2.55& 2 \\
309&312&-12&-9&0.25&-5.35&2.79&1.59& 2 \\
309&312&-9&-6&3.44&-3.87&0.88&0.65& 24 \\
309&312&-6&-3&1.06&-4.29&0.48&0.67& 37 \\
309&312&-3&0&0.07&-4.71&0.48&0.50& 89 \\
309&312&0&3&-2.04&-2.68&0.47&0.51& 78 \\
309&312&3&6&3.00&-3.00&1.20&1.91& 2 \\
309&312&21&24&5.00&0.30&1.56&3.11& 2 \\
312&315&-54&-51&-100.95&-21.25&68.13&14.53& 2 \\
312&315&-33&-30&1.37&5.07&3.32&4.79& 3 \\
312&315&-9&-6&1.08&-7.63&0.68&0.78& 27 \\
312&315&-6&-3&-0.48&-4.83&0.71&0.67& 24 \\
312&315&-3&0&-1.15&-0.86&0.41&0.48& 96 \\
312&315&0&3&-0.65&-1.51&0.57&0.49& 90 \\
312&315&15&18&-4.15&-14.70&5.98&7.50& 2 \\
315&318&-45&-42&9.05&-5.90&1.38&9.40& 2 \\
315&318&-42&-39&5.15&-1.60&2.79&2.90& 2 \\
315&318&-39&-36&-17.40&6.43&12.55&5.87& 3 \\
315&318&-9&-6&-1.46&-4.33&0.63&0.60& 64 \\
315&318&-6&-3&-2.38&-2.75&2.01&1.43& 13 \\
315&318&-3&0&-0.05&-1.20&0.53&0.40& 51 \\
315&318&0&3&-0.81&-2.57&0.58&0.62& 54 \\
315&318&9&12&0.83&-3.35&0.58&0.58& 41 \\
315&318&21&24&24.77&-40.33&22.68&34.23& 3 \\
318&321&-69&-66&10.60&-12.37&5.68&8.07& 3 \\
318&321&-45&-42&3.21&-0.40&2.56&3.38& 11 \\
318&321&-42&-39&4.90&-6.64&1.36&1.46& 7 \\
318&321&-39&-36&-0.35&-17.80&11.21&1.77& 2 \\
318&321&-33&-30&3.65&-8.75&0.60&1.17& 2 \\
318&321&-15&-12&3.00&-7.80&0.28&1.63& 2 \\
318&321&-9&-6&0.44&-1.23&0.80&0.87& 57 \\
318&321&-6&-3&1.46&-1.88&1.34&1.32& 23 \\
318&321&-3&0&2.11&-2.53&0.68&0.59& 71 \\
318&321&0&3&1.27&-2.29&0.97&0.76& 37 \\
318&321&3&6&-0.30&-3.77&0.72&1.00& 7 \\
318&321&6&9&2.23&-7.28&1.26&1.31& 4 \\
318&321&9&12&-0.36&0.65&0.50&0.54& 59 \\
318&321&15&18&2.17&-2.97&1.45&1.61& 3 \\
318&321&18&21&1.50&1.00&1.77&0.28& 2 \\
318&321&27&30&-0.20&-4.75&1.48&2.51& 2 \\
321&324&-54&-51&-6.85&1.80&1.73&0.28& 2 \\
321&324&-48&-45&0.97&-0.40&1.84&2.71& 11 \\
321&324&-45&-42&0.55&-3.58&3.44&2.46& 13 \\
321&324&-21&-18&8.30&-10.90&4.95&2.26& 2 \\
321&324&-18&-15&1.10&-10.21&1.04&2.97& 11 \\
321&324&-15&-12&5.74&-2.18&0.99&1.65& 8 \\
321&324&-12&-9&5.03&-9.20&2.73&3.14& 4 \\
321&324&-9&-6&3.38&-3.32&0.75&0.59& 62 \\
321&324&-6&-3&0.68&-4.75&0.97&0.67& 2 \\
321&324&-3&0&1.63&-5.52&0.62&0.49& 133 \\
321&324&0&3&-0.46&-2.94&0.64&0.61& 124 \\
321&324&3&6&1.84&-3.50&2.21&1.06& 2 \\
321&324&6&9&-2.37&-2.43&0.43&0.21& 3 \\
321&324&9&12&-0.41&-3.15&0.56&0.65& 39 \\
321&324&12&15&-2.03&2.95&3.14&2.71& 6 \\
321&324&15&18&-9.85&-8.75&4.99&2.09& 2 \\
324&327&-48&-45&-1.48&-5.30&3.39&5.29& 6 \\
324&327&-45&-42&11.67&0.07&2.30&3.39& 13 \\
324&327&-42&-39&-1.15&-8.00&6.97&1.06& 2 \\
324&327&-39&-36&-6.90&-0.70&5.91&6.74& 3 \\
324&327&-33&-30&3.72&-4.98&1.10&1.22& 65 \\
324&327&-30&-27&4.46&-8.23&0.89&0.89& 75 \\
324&327&-27&-24&4.17&-9.73&7.57&1.81& 3 \\
324&327&-24&-21&-0.73&-1.57&3.10&2.63& 6 \\
324&327&-18&-15&1.92&-1.90&3.03&5.20& 6 \\
324&327&-15&-12&1.04&0.65&2.24&3.08& 8 \\
324&327&-12&-9&2.95&-3.85&2.02&1.66& 2 \\
324&327&-9&-6&1.60&-1.59&0.60&0.52& 67 \\
324&327&-6&-3&2.40&-3.47&2.06&1.37& 6 \\
324&327&-3&0&2.05&-2.03&0.50&0.55& 158 \\
324&327&0&3&-1.50&-1.99&0.52&0.44& 157 \\
324&327&3&6&0.73&-3.47&1.53&1.45& 15 \\
324&327&6&9&-3.46&-4.48&1.69&0.59& 4 \\
324&327&9&12&-2.50&-3.91&0.62&0.59& 37 \\
324&327&12&15&-0.08&-3.50&0.56&0.71& 22 \\
324&327&15&18&8.37&-12.37&5.60&3.38& 3 \\
327&330&-45&-42&-4.24&0.66&5.11&4.01& 5 \\
327&330&-39&-36&-11.95&-5.50&7.95&5.66& 2 \\
327&330&-36&-33&1.78&-4.13&1.71&1.92& 4 \\
327&330&-33&-30&4.14&-7.18&0.81&0.69& 153 \\
327&330&-30&-27&3.12&-6.59&0.68&0.63& 178 \\
327&330&-27&-24&-2.90&3.05&1.77&3.50& 2 \\
327&330&-24&-21&3.88&-2.76&3.98&2.48& 8 \\
327&330&-21&-18&1.62&-4.49&1.02&0.97& 37 \\
327&330&-18&-15&1.88&-4.76&1.67&1.14& 13 \\
327&330&-12&-9&0.50&-6.40&2.73&2.98& 10 \\
327&330&-9&-6&2.18&-4.78&0.65&0.47& 49 \\
327&330&-6&-3&-6.20&1.85&4.45&2.58& 2 \\
327&330&-3&0&3.40&-1.63&0.64&0.57& 92 \\
327&330&0&3&-2.72&-1.35&0.68&0.57& 110 \\
327&330&3&6&-1.26&-4.67&1.42&0.77& 12 \\
327&330&6&9&-0.35&-1.21&1.72&1.96& 6 \\
327&330&9&12&-2.36&-2.57&0.88&0.79& 19 \\
327&330&12&15&-1.82&-3.02&0.57&0.63& 34 \\
327&330&15&18&-111.73&81.80&94.33&69.52& 3 \\
327&330&21&24&0.00&-3.70&0.78&0.99& 2 \\
327&330&30&33&-12.72&-6.69&1.22&3.25& 2 \\
330&333&-57&-54&22.40&-25.30&17.32&19.16& 2 \\
330&333&-48&-45&-0.40&8.10&1.77&3.96& 2 \\
330&333&-39&-36&-12.10&-0.95&1.27&3.08& 2 \\
330&333&-36&-33&-1.27&0.73&2.15&2.34& 9 \\
330&333&-33&-30&1.83&-7.05&0.93&0.85& 164 \\
330&333&-30&-27&3.87&-6.53&0.55&0.46& 215 \\
330&333&-27&-24&4.28&-2.98&1.29&1.04& 4 \\
330&333&-24&-21&0.91&-5.60&0.48&1.06& 7 \\
330&333&-21&-18&0.66&0.74&0.72&0.67& 96 \\
330&333&-18&-15&-0.09&-1.86&1.03&0.92& 30 \\
330&333&-15&-12&-1.75&-2.55&0.39&2.93& 2 \\
330&333&-12&-9&-0.55&-5.98&0.93&0.75& 21 \\
330&333&-9&-6&0.25&-4.08&0.61&0.67& 37 \\
330&333&-3&0&-0.17&-1.13&0.47&0.46& 152 \\
330&333&0&3&0.68&-2.95&0.38&0.39& 209 \\
330&333&3&6&-4.34&-4.84&2.07&1.60& 9 \\
330&333&6&9&-0.86&-7.10&0.36&2.50& 2 \\
330&333&9&12&1.19&-1.16&0.96&0.59& 11 \\
330&333&12&15&-0.40&-4.65&0.52&0.54& 47 \\
330&333&15&18&-1.86&-6.22&3.36&2.92& 4 \\
330&333&18&21&1.65&-4.10&2.58&1.27& 2 \\
330&333&36&39&0.27&2.00&1.54&2.90& 3 \\
333&336&-45&-42&-0.27&2.87&4.52&4.55& 3 \\
333&336&-42&-39&-4.47&1.27&3.88&1.20& 3 \\
333&336&-39&-36&-0.04&-24.82&7.91&17.11& 5 \\
333&336&-36&-33&5.56&-3.56&1.61&2.69& 7 \\
333&336&-33&-30&5.02&-7.43&0.65&0.52& 178 \\
333&336&-30&-27&2.88&-6.19&0.41&0.45& 213 \\
333&336&-27&-24&5.95&-5.80&1.31&0.57& 2 \\
333&336&-24&-21&5.00&-6.93&3.64&2.60& 3 \\
333&336&-21&-18&5.09&-1.65&1.66&1.23& 20 \\
333&336&-18&-15&3.67&-0.28&1.51&1.59& 15 \\
333&336&-12&-9&0.41&-3.16&0.90&1.12& 25 \\
333&336&-9&-6&0.46&-6.22&0.72&0.71& 35 \\
333&336&-6&-3&6.46&1.58&4.22&2.00& 5 \\
333&336&-3&0&0.66&-3.75&0.66&0.65& 106 \\
333&336&0&3&0.85&-3.79&0.48&0.53& 132 \\
333&336&3&6&4.19&-1.40&0.35&1.84& 2 \\
333&336&6&9&-0.07&0.07&1.20&1.62& 11 \\
333&336&9&12&1.18&-3.65&1.21&1.12& 6 \\
333&336&12&15&-0.11&-4.02&0.45&0.42& 60 \\
333&336&15&18&-2.94&-2.39&5.49&3.51& 3 \\
333&336&18&21&-13.30&-19.50&12.21&13.09& 3 \\
333&336&21&24&-0.70&-3.30&0.47&0.87& 4 \\
333&336&27&30&4.15&-0.35&0.46&2.65& 2 \\
336&339&-57&-54&4.65&-2.35&0.74&4.56& 2 \\
336&339&-42&-39&-3.97&6.13&4.90&3.58& 9 \\
336&339&-39&-36&7.29&3.70&3.66&3.64& 7 \\
336&339&-36&-33&-4.77&-4.07&4.08&3.16& 3 \\
336&339&-33&-30&6.42&-6.69&0.81&0.71& 168 \\
336&339&-30&-27&1.93&-5.99&0.77&0.72& 197 \\
336&339&-27&-24&9.77&-5.03&4.47&1.83& 3 \\
336&339&-24&-21&0.70&-3.75&2.76&0.67& 2 \\
336&339&-12&-9&1.48&-2.28&0.83&1.03& 28 \\
336&339&-9&-6&2.60&-4.39&0.60&0.56& 46 \\
336&339&-6&-3&-2.63&-5.23&1.03&1.55& 7 \\
336&339&-3&0&0.35&-4.60&0.68&0.71& 95 \\
336&339&0&3&0.35&-3.02&0.37&0.36& 173 \\
336&339&3&6&2.22&0.08&0.85&1.19& 28 \\
336&339&6&9&0.51&-1.09&1.33&1.52& 16 \\
336&339&9&12&2.46&-2.95&0.97&1.26& 4 \\
336&339&12&15&0.09&-4.91&0.53&0.47& 70 \\
336&339&18&21&2.37&-5.00&0.78&1.45& 3 \\
336&339&21&24&-11.15&-3.80&5.69&4.52& 4 \\
336&339&24&27&-8.65&-6.15&1.38&2.58& 2 \\
336&339&33&36&-3.40&-18.80&1.91&14.14& 2 \\
339&342&-57&-54&-7.75&-2.20&11.35&4.60& 2 \\
339&342&-48&-45&6.55&-6.45&3.78&2.93& 2 \\
339&342&-42&-39&-9.98&8.95&9.34&6.22& 4 \\
339&342&-39&-36&-1.38&-10.42&2.82&2.78& 6 \\
339&342&-33&-30&6.25&-8.01&0.74&0.71& 160 \\
339&342&-30&-27&2.82&-6.66&0.64&0.58& 186 \\
339&342&-27&-24&1.00&-3.98&0.97&0.60& 12 \\
339&342&-24&-21&3.40&-1.30&2.11&1.20& 4 \\
339&342&-18&-15&6.40&-2.35&8.20&4.35& 2 \\
339&342&-15&-12&2.35&-7.95&0.74&3.57& 2 \\
339&342&-12&-9&0.01&-1.50&1.09&0.78& 27 \\
339&342&-9&-6&3.47&-2.82&1.04&1.21& 28 \\
339&342&-6&-3&-1.19&-2.14&2.35&1.27& 6 \\
339&342&-3&0&0.26&-3.50&0.58&0.50& 89 \\
339&342&0&3&0.74&-3.07&0.47&0.48& 138 \\
339&342&3&6&2.08&-2.24&0.66&0.77& 57 \\
339&342&6&9&3.07&-0.87&0.65&0.64& 51 \\
339&342&9&12&4.28&2.13&2.21&2.78& 9 \\
339&342&12&15&-0.48&-5.24&0.35&0.35& 104 \\
339&342&24&27&1.60&3.70&1.69&1.76& 4 \\
339&342&27&30&29.83&61.00&23.80&52.68& 3 \\
342&345&-57&-54&-1.10&0.15&0.85&0.74& 2 \\
342&345&-54&-51&-3.60&-5.15&4.31&5.55& 2 \\
342&345&-51&-48&5.23&9.20&3.45&11.03& 4 \\
342&345&-42&-39&0.50&0.78&4.24&5.36& 4 \\
342&345&-39&-36&-11.38&21.78&20.01&11.64& 4 \\
342&345&-33&-30&1.07&-4.16&0.89&0.98& 147 \\
342&345&-30&-27&2.20&-3.07&0.85&0.66& 153 \\
342&345&-27&-24&3.56&-3.04&1.42&1.67& 8 \\
342&345&-24&-21&4.15&-2.93&1.10&0.67& 4 \\
342&345&-18&-15&2.08&-3.33&5.15&2.09& 4 \\
342&345&-12&-9&-2.69&-1.97&1.01&0.92& 51 \\
342&345&-9&-6&-0.95&-2.41&1.15&0.77& 29 \\
342&345&-3&0&-4.67&-1.88&0.93&0.81& 106 \\
342&345&0&3&-3.10&-2.09&0.47&0.44& 191 \\
342&345&3&6&-1.43&-2.70&0.35&0.40& 235 \\
342&345&6&9&-1.57&-3.35&0.65&0.62& 68 \\
342&345&12&15&0.66&-4.10&0.47&0.41& 57 \\
342&345&15&18&3.43&-5.20&2.48&3.48& 3 \\
342&345&18&21&2.37&-3.10&1.39&0.76& 3 \\
342&345&21&24&4.25&-17.60&3.29&9.19& 2 \\
342&345&27&30&1.60&-2.85&1.70&0.74& 2 \\
342&345&30&33&-13.90&2.80&8.49&5.16& 2 \\
342&345&36&39&4.79&-2.45&3.61&2.23& 2 \\
345&348&-57&-54&-0.58&2.58&4.65&7.12& 4 \\
345&348&-45&-42&3.83&3.85&5.26&3.49& 4 \\
345&348&-39&-36&1.75&-3.20&2.72&4.53& 2 \\
345&348&-33&-30&2.87&-5.71&1.09&1.07& 115 \\
345&348&-30&-27&7.77&-2.24&0.77&0.75& 172 \\
345&348&-27&-24&10.30&-11.07&4.70&9.92& 3 \\
345&348&-24&-21&-2.55&-3.65&5.34&1.24& 2 \\
345&348&-12&-9&-2.16&-2.35&0.79&0.81& 34 \\
345&348&-9&-6&-0.47&-0.63&1.40&1.85& 13 \\
345&348&-3&0&-2.09&-1.86&0.63&0.66& 131 \\
345&348&0&3&-3.27&-1.40&0.61&0.57& 144 \\
345&348&3&6&-1.47&-0.73&0.39&0.37& 202 \\
345&348&6&9&-1.01&-1.23&0.31&0.34& 256 \\
345&348&9&12&4.27&-0.81&0.80&2.03& 4 \\
345&348&12&15&1.59&-4.78&0.82&0.75& 39 \\
345&348&15&18&2.22&-4.21&1.12&1.57& 8 \\
345&348&18&21&0.57&-5.37&0.88&2.17& 3 \\
345&348&30&33&-1.15&-0.70&0.88&1.63& 2 \\
345&348&33&36&1.73&0.70&0.74&2.28& 3 \\
345&348&45&48&-3.75&4.35&4.21&2.51& 2 \\
348&351&-57&-54&-15.35&40.20&19.20&39.03& 2 \\
348&351&-45&-42&6.82&11.38&5.18&5.21& 5 \\
348&351&-36&-33&-6.34&-1.29&2.53&1.83& 7 \\
348&351&-33&-30&5.97&-6.11&1.03&0.97& 172 \\
348&351&-30&-27&3.64&-3.91&0.68&0.68& 240 \\
348&351&-18&-15&14.00&-9.00&6.15&2.62& 2 \\
348&351&-12&-9&3.75&-3.46&0.65&0.68& 55 \\
348&351&-9&-6&4.13&3.37&2.90&2.57& 12 \\
348&351&-6&-3&-2.00&-2.15&2.12&4.07& 2 \\
348&351&-3&0&-2.51&-3.31&0.57&0.52& 170 \\
348&351&0&3&-1.22&-5.16&0.48&0.43& 179 \\
348&351&3&6&1.95&-3.46&0.57&0.67& 61 \\
348&351&6&9&-0.20&-4.08&1.14&0.96& 32 \\
348&351&9&12&1.81&-1.67&1.52&1.22& 7 \\
348&351&12&15&2.14&-3.94&0.47&0.53& 46 \\
348&351&15&18&1.27&-3.45&0.98&1.05& 17 \\
348&351&18&21&-2.51&-8.81&2.61&1.40& 3 \\
348&351&21&24&-2.68&-2.74&1.08&2.17& 3 \\
348&351&24&27&-0.97&-15.95&3.12&5.48& 7 \\
348&351&27&30&-1.45&2.75&2.69&1.39& 4 \\
348&351&36&39&3.25&0.05&1.73&1.17& 2 \\
348&351&39&42&-3.80&-1.90&3.75&6.86& 2 \\
351&354&-48&-45&6.90&-4.40&2.20&2.76& 3 \\
351&354&-42&-39&8.23&-9.08&6.73&2.98& 6 \\
351&354&-39&-36&0.05&1.38&2.51&3.82& 4 \\
351&354&-36&-33&8.00&-0.30&4.38&1.41& 2 \\
351&354&-33&-30&6.28&-7.13&0.72&0.72& 179 \\
351&354&-30&-27&4.52&-6.48&0.52&0.56& 238 \\
351&354&-18&-15&6.45&-7.75&2.79&3.71& 2 \\
351&354&-12&-9&1.04&-2.73&0.63&0.69& 57 \\
351&354&-9&-6&-0.55&-0.69&1.53&1.41& 11 \\
351&354&-3&0&-1.31&-4.61&0.58&0.61& 149 \\
351&354&0&3&-3.41&-4.44&0.49&0.45& 183 \\
351&354&3&6&-1.74&-2.93&0.30&0.30& 223 \\
351&354&6&9&-1.93&-1.14&0.59&0.68& 64 \\
351&354&9&12&0.87&-1.80&1.32&2.50& 3 \\
351&354&12&15&1.39&-3.25&0.65&0.84& 30 \\
351&354&15&18&2.11&-1.68&0.68&0.90& 30 \\
351&354&18&21&4.10&-10.42&2.66&4.43& 5 \\
351&354&21&24&-4.81&12.34&2.89&6.81& 3 \\
351&354&27&30&0.03&-3.28&1.77&2.52& 4 \\
354&357&-57&-54&-2.00&-8.50&3.68&1.41& 2 \\
354&357&-48&-45&-4.38&-2.80&4.75&3.59& 4 \\
354&357&-45&-42&-0.47&-3.87&4.50&5.11& 3 \\
354&357&-42&-39&29.17&-1.40&18.98&8.05& 3 \\
354&357&-39&-36&0.27&-0.40&3.75&7.09& 3 \\
354&357&-36&-33&4.25&-2.00&1.17&1.63& 2 \\
354&357&-33&-30&7.46&-7.56&0.68&0.58& 173 \\
354&357&-30&-27&3.99&-5.71&0.54&0.55& 194 \\
354&357&-18&-15&4.10&-2.37&2.80&1.13& 3 \\
354&357&-12&-9&1.04&-2.82&0.86&0.76& 63 \\
354&357&-9&-6&4.60&-3.77&2.12&2.51& 3 \\
354&357&-3&0&0.35&-3.82&0.67&0.53& 116 \\
354&357&0&3&0.39&-3.70&0.46&0.43& 130 \\
354&357&3&6&0.40&0.58&1.08&0.96& 17 \\
354&357&6&9&3.37&-0.90&1.09&0.99& 11 \\
354&357&12&15&0.00&-3.54&0.79&0.69& 41 \\
354&357&15&18&1.39&-2.20&0.80&0.92& 26 \\
354&357&18&21&-1.20&-0.10&0.71&2.76& 2 \\
354&357&27&30&-21.33&-10.13&14.30&6.03& 2 \\
354&357&30&33&-2.96&-1.96&1.81&0.33& 2 \\
354&357&33&36&-1.95&2.05&3.57&3.15& 2 \\
354&357&39&42&-6.85&0.70&1.17&1.63& 2 \\
357&360&-48&-45&6.20&-7.65&6.51&4.07& 2 \\
357&360&-45&-42&-1.50&-3.00&5.02&2.69& 2 \\
357&360&-42&-39&-5.28&-1.20&8.98&4.33& 4 \\
357&360&-39&-36&1.03&15.87&3.99&13.72& 3 \\
357&360&-36&-33&4.43&-0.73&3.52&4.41& 4 \\
357&360&-33&-30&5.64&-8.19&0.90&0.78& 146 \\
357&360&-30&-27&4.65&-7.97&0.65&0.63& 201 \\
357&360&-27&-24&3.00&-2.93&3.76&2.81& 4 \\
357&360&-18&-15&4.10&0.55&2.47&0.74& 2 \\
357&360&-15&-12&-0.10&-4.70&1.34&2.90& 2 \\
357&360&-12&-9&-0.15&-1.63&0.67&0.55& 61 \\
357&360&-9&-6&-1.12&1.88&0.85&0.94& 6 \\
357&360&-6&-3&0.30&-5.20&3.11&0.42& 2 \\
357&360&-3&0&3.19&-6.18&0.49&0.52& 152 \\
357&360&0&3&-0.64&-3.71&0.51&0.44& 166 \\
357&360&3&6&-3.17&-2.53&2.33&2.21& 8 \\
357&360&6&9&-3.45&-3.18&1.54&2.36& 4 \\
357&360&9&12&1.73&-0.46&1.26&1.13& 18 \\
357&360&12&15&-0.52&-2.75&0.51&0.65& 63 \\
357&360&15&18&1.80&-4.97&0.59&0.49& 28 \\
357&360&18&21&0.51&-1.14&1.59&1.31& 15 \\
357&360&30&33&-0.49&-4.77&0.45&2.24& 2 \\
357&360&39&42&-14.24&35.40&4.10&19.38& 4 \\
357&360&45&48&1.15&0.05&5.62&5.20& 2 \\
357&360&48&51&-1.40&-3.60&2.74&3.99& 3 \\
\hline

\end{longtable}
\end{document}

